A high-precision result for a full-color three-loop three-point form factor in ${\cal N}=4$ SYM

We perform a high-precision computation of the three-loop three-point form factor of the stress-tensor supermultiplet in ${\cal N}=4$ SYM. Both the leading-color and non-leading-color form factors are expanded in terms of simple integrals. We compute the complete set of integrals at a special kinematic point with very high precision using $\mathtt{AMFlow}$. The high-precision leading-color result enables us to obtain the analytic form of a numerical constant in the three-loop BDS ansatz, which is previously known only numerically. The high-precision values of the non-leading-color finite remainder as well as all integrals are also presented, which can be valuable for future use.

==> anc/ThreeLoopFormFactor2.txt <==
{"OneLoopFormFactor" -> 
  -1.9389544213623688510521976829443842316102934858904580264938`30. - 
   3.`30./eps^2 + 
   2.0794415416798359282516963643745297042265004030807657623621`30./eps + 
   7.1803848590792663620483466974181534008806358940856518443008`30.*eps + 
   5.001957774277690374219566072737405646529422851623544807557`30.*eps^2 + 
   16.56206689790947350393283789417898981005`30.*eps^3 + 
   15.2588975513134545777289998453568089729677896234606937505791`30.*eps^4, 
 "TwoLoopFormFactor" -> 
  11.488198011595422821304147408795597611295561552696208739884`30. + 
   4.5`30./eps^4 - 
   6.2383246250395077847550890931235891126795965745251559145472`30./eps^3 + 
   10.446302926991352618867177167272182851445991149681336385536`30./eps^2 - 
   27.19055582563166441239617067890102579642`30./eps - 
   37.3474622445613667597303633321944067039`30.*eps + 
   33.9373287092624211621800426545471009733`30.*eps^2, 
 "ThreeLoopPlanarFormFactor" -> 
  -336.70785854962143895562058729482294482734`30. - 4.5`30./eps^6 + 
   9.35748693755926167713263363968538366901847252458404839424`30./eps^5 - 
   22.61361388484339802686664192856681951209`30./eps^4 + 
   55.88936289288131467534140238553974658748`30./eps^3 - 
   77.25012475025536840124498654251611885868`30./eps^2 + 
   92.96191132793396878796403185167804917652`30./eps, 
 "ThreeLoopNonPlanarFormFactor" -> 
  -265.40179412635230052507334833866195644641`30. - 
   9.9830729114759243254510727388545702825018301897423315795969`30./eps, 
 "PlanarIntegral" -> {{i[1], coefficient[-2*s12*s23*(s12 + s13 + s23)^2], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (-lc + p1 + p2 + p3)^2, (lc - p1)^2, (-lc + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
      1}], Z3, numericresult[-1.41684369361716449295480326115948487125`25. + 
      0.00498870266279055884153785424963049776`25./eps^4 - 
      0.03071310012317531584032107988638900256`25./eps^3 + 
      0.10818294119578604068577348558502806594`25./eps^2 + 
      0.04865915302495416054003335680060299751`25./eps]}, 
   {i[2], coefficient[-(s12*(s13 + s23)*(s12 + s13 + s23))], 
    integration[{(-la + lb)^2, (-lb + p1 + p2 + p3)^2, (-lb + p1 + p2)^2, 
      (lb - lc)^2, (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (-lb + p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], 
    S3, numericresult[-3.49031333626515874044020274025598420745`25. - 
      0.02494351331395279420768927124815248879`25./eps^4 + 
      0.03964337275241859134195913364795935564`25./eps^3 + 
      0.00250338600197467207172556129488353234`25./eps^2 - 
      0.19923134315169417560288801278949111931`25./eps]}, 
   {i[3], coefficient[-(s12^2*s23*(s12 + s13 + s23))], 
    integration[{(-la + lb)^2, (-lb + p1 + p2 + p3)^2, (-lb + p1 + p2)^2, 
      (lb - lc)^2, (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-8.20095968990916786612538023208513665516`25. - 
      0.01716581701043921392805070682691446414`25./eps^5 + 
      0.04123213222040505106157416569552944171`25./eps^4 - 
      0.0003871277309148935820723524533458707`25./eps^3 - 
      0.24811216130753222151926430582775620548`25./eps^2 - 
      1.8764089420800923724728610993111791153`25./eps]}, 
   {i[4], coefficient[-(s12*(s13 + s23))/2], 
    integration[{(la + lc - p1 - p2)^2, (-lb - lc + p1 + p2)^2, (la - lb)^2, 
      (la - p1 - p2)^2, (-lb + p1)^2, (-lc + p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (-la + p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], 
    S3, numericresult[5.78019373595978485208283260458930949767`25. - 
      0.08010714604871633166423663185893416597`25./eps^5 - 
      0.2066795959946878023690155667246357593`25./eps^4 - 
      0.66590593617421100109629425533033446464`25./eps^3 - 
      0.88903997409264258661858772143683182926`25./eps^2 - 
      1.12217118896772874080299442438955364478`25./eps]}, 
   {i[5], coefficient[-(s12^2*s23)/2], integration[{(la + lc - p1 - p2)^2, 
      (-lb - lc + p1 + p2)^2, (la - lb)^2, (la - p1 - p2)^2, (-lb + p1)^2, 
      (-lc + p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-la + p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-22.1513270757028535097804913535016285702`25. - 
      0.02777777777777777777777777777777777778`25./eps^6 - 
      0.03378875900901369849816775962202909472`25./eps^5 - 
      0.10231312577286947590256718854915208087`25./eps^4 - 
      0.41891956036094956587901126569077914931`25./eps^3 - 
      2.04494698711543712091698234179667633224`25./eps^2 - 
      7.31929328815592378391544213921495833721`25./eps]}, 
   {i[6], coefficient[(s12*(-s13 - s23))/2], 
    integration[{(la + lc - p1 - p2 - p3)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (la - lb)^2, (-lb + p3)^2, (-lc + p1 + p2)^2, (lc - p1)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-la + p2 + p3)^2, 
      (-lc + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[-3.00077878746254716780848633791144080014`25. - 
      0.04577551202783790380813521820510523769`25./eps^5 + 
      0.12990716323890903819701585885326716893`25./eps^4 + 
      0.00895293420444099075262228416580730423`25./eps^3 + 
      0.25997654231945181443733425682194358554`25./eps^2 - 
      1.79916750027355815343954742748947650123`25./eps]}, 
   {i[7], coefficient[(s12*s23)/2], integration[{(la + lc - p1 - p2 - p3)^2, 
      (-lb - lc + p1 + p2 + p3)^2, (la - lb)^2, (-lb + p3)^2, 
      (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (-la + p3)^2, (-lc + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 
      1, 1, -1, -1}], S3, numericresult[
     -14.37534729749812868636589670710663388717`25. - 
      0.04577551202783790380813521820510523769`25./eps^5 + 
      0.01017829933193562600010735686213522274`25./eps^4 - 
      0.65621399459353749962784477512978272376`25./eps^3 - 
      1.44097164615716736328024735776112526115`25./eps^2 - 
      5.34588984227877672431073035783484754515`25./eps]}, 
   {i[8], coefficient[-(s12*s23^2)/2], integration[
     {(la + lc - p1 - p2 - p3)^2, (-lb - lc + p1 + p2 + p3)^2, (la - lb)^2, 
      (-lb + p3)^2, (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (-lc + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
      1, -1}], S3, numericresult[
     27.61952862233163692759311070753436929409`25. - 
      0.02777777777777777777777777777777777778`25./eps^6 - 
      0.03378875900901369849816775962202909472`25./eps^5 - 
      0.25081411791888991808410466887136268823`25./eps^4 - 
      0.55171672046802714279421492016254555929`25./eps^3 - 
      0.3550980461000753915530132865631782953`25./eps^2 + 
      4.17023670931355233810948616872281184046`25./eps]}, 
   {i[9], coefficient[-(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(la + lc - p1 - p2 - p3)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (la - lb)^2, (-lb + p3)^2, (-lc + p1 + p2)^2, (lc - p1)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-la + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[11.73370532325086376698730729441789247178`25. + 
      0.02860969501739868988008451137819077356`25./eps^5 - 
      0.0437767070533889575616010049110632474`25./eps^4 + 
      0.29435487432523332831502746021956099079`25./eps^3 + 
      1.04317320629369806798528767058251826438`25./eps^2 + 
      3.85588720239613716663908897547731711407`25./eps]}, 
   {i[10], coefficient[-(s12^2*(s13 + s23))/2], 
    integration[{(la - p1 - p2)^2, (-lb + p1 + p2)^2, (la - lb)^2, 
      (lb - lc)^2, (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (-la + p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], 
    S3, numericresult[-17.58032883065158002366441046181142402166`25. + 
      0.04005357302435816583211831592946708298`25./eps^5 + 
      0.10333979799734390118450778336231787965`25./eps^4 + 
      0.38274344152662957378793978778291853206`25./eps^3 + 
      0.05664258921537309184330886141922487615`25./eps^2 - 
      2.46313635555022843570713405790086862573`25./eps]}, 
   {i[11], coefficient[-(s12^3*s23)/2], integration[
     {(la - p1 - p2)^2, (-lb + p1 + p2)^2, (la - lb)^2, (lb - lc)^2, 
      (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-1.02365621495303619432012162443602787243`25. + 
      0.01388888888888888888888888888888888889`25./eps^6 + 
      0.01689437950450684924908387981101454736`25./eps^5 + 
      0.06257971612843631042678647737628454869`25./eps^4 + 
      0.01665338904287126495718422121325491636`25./eps^3 - 
      0.02692049787898821005762072811131557988`25./eps^2 + 
      0.05209994204568116950670795398947450058`25./eps]}, 
   {i[12], coefficient[-(s13*s23)/4], integration[{(la - p2)^2, lb^2, 
      (-la + lc + p2)^2, (-lb - lc + p1 + p3)^2, (lb - p3)^2, lc^2, 
      (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, la^2, (-lc + p1)^2, 
      (-la + p1 + p2)^2, -(la + lb + p2)^2 + (la + lb + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[-77.48605638297968475238129133204191802803`25. - 
      0.07291666666666666666666666666666666667`25./eps^6 - 
      0.14591488243345833831785939176420792074`25./eps^5 + 
      0.6336506549040223279878726028226450486`25./eps^4 + 
      4.83257584325435801282471117662745205054`25./eps^3 + 
      15.07737666856636265504439888934450663516`25./eps^2 + 
      19.29558033276133393342072963549125046399`25./eps]}, 
   {i[13], coefficient[-(s13*(2*s12 + s23))/4], 
    integration[{(la - p2)^2, lb^2, (-la + lc + p2)^2, 
      (-lb - lc + p1 + p3)^2, (lb - p3)^2, lc^2, (-la - lb + p1 + p2 + p3)^2, 
      (la + lb)^2, la^2, (-lc + p1)^2, (-la + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], S3, 
    numericresult[18.69158831336345748388675310171516179595`25. + 
      0.10069444444444444444444444444444444445`25./eps^6 - 
      0.05680317070135713285933814267347337929`25./eps^5 - 
      0.75138072181319212321890868881177903967`25./eps^4 - 
      2.58854881144612849515511643333409723789`25./eps^3 - 
      3.7896111044240293732106207058176322993`25./eps^2 - 
      1.88241174026224125977114076412746539795`25./eps]}, 
   {i[14], coefficient[-(s12*s13) - ((s12 + s13)*s23)/4], 
    integration[{(la - p2)^2, lb^2, (-la + lc + p2)^2, 
      (-lb - lc + p1 + p3)^2, (lb - p3)^2, lc^2, (-la - lb + p1 + p2 + p3)^2, 
      (la + lb)^2, la^2, (-lc + p1)^2, (-la + p1 + p2)^2, (-lb + p1 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], Z3, 
    numericresult[10.19632038517110988596289518238414979293`25. + 
      0.02777777777777777777777777777777777778`25./eps^6 - 
      0.13405478509305861546499470713002344349`25./eps^5 - 
      0.28742975779375431141513864592970004655`25./eps^4 + 
      1.03359233020735238702186352306990330043`25./eps^3 + 
      8.18588507649805903190231435154395215012`25./eps^2 + 
      21.88163456944638409203843430426764270738`25./eps]}, 
   {i[15], coefficient[-(s13*s23*(2*s12 + s23))/4], 
    integration[{(la - p2)^2, lb^2, (-la + lc + p2)^2, 
      (-lb - lc + p1 + p3)^2, (lb - p3)^2, lc^2, (-la - lb + p1 + p2 + p3)^2, 
      (la + lb)^2, la^2, (-lc + p1)^2, (-la + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-38.91023220500680738532164828083360903323`25. - 
      0.07233796296296296296296296296296296296`25./eps^6 + 
      0.07031541917696624416415575561028817954`25./eps^5 + 
      0.73318643270086310655086534252606920193`25./eps^4 + 
      1.35494111696864582894233376721986268435`25./eps^3 - 
      1.9189418930012604802800916181028657586`25./eps^2 - 
      15.69832956631318809327438689718345646533`25./eps]}, 
   {i[16], coefficient[s13*s23*(s12 + s13 + s23)], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (-lb + lc + p2)^2, (-lc + p1 + p3)^2, (-lc + p3)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (lb - p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[14.44256258482569688859392899536072476388`25. + 
      0.00192901234567901234567901234567901235`25./eps^5 - 
      0.01466176067710437945776733163746951223`25./eps^4 + 
      0.03160239419197722395174756854155768588`25./eps^3 + 
      0.20377665718584270152935114098543111911`25./eps^2 + 
      2.71003787056688483795522439977244570638`25./eps]}, 
   {i[17], coefficient[-(s12*s13*s23*(s12 + s13 + s23))], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (-lb + lc + p2)^2, (-lc + p1 + p3)^2, (-lc + p3)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
      1}], Z3, numericresult[-21.77714211307704396811940639438960232468`25. - 
      0.01337289035263848829771281689695532177`25./eps^5 + 
      0.07707076746357499205624842184856929101`25./eps^4 - 
      0.07582018902993230818661199187960635945`25./eps^3 - 
      1.35631795882797400773749584122469184821`25./eps^2 - 
      6.7012089974335959805858035190705198532`25./eps]}, 
   {i[18], coefficient[(s13^2*s23)/2], integration[
     {(-la + lb)^2, (-la + lb + p2)^2, (-lb + p1 + p3)^2, (-lb + lc)^2, 
      (-lc + p1 + p3)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (la - p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[60.55972129914739644054381285254977775115`25. - 
      0.00462962962962962962962962962962962963`25./eps^6 - 
      0.00753877283599552907503359402888423402`25./eps^5 - 
      0.0558800957128447918666864032584453342`25./eps^4 + 
      0.37645096076048225694717512945544445937`25./eps^3 + 
      2.45186866310022659547774148116286114875`25./eps^2 + 
      13.84622030105602548297931873667102916604`25./eps]}, 
   {i[19], coefficient[-(s13*(s12 + s23)*(s12 + s13 + s23))/2], 
    integration[{(-la + lb)^2, (-la + lb + p2)^2, (-lb + p1 + p3)^2, 
      (-lb + lc)^2, (-lc + p1 + p3)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (lb - p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], 
    Z3, numericresult[23.03684663844072088904708098924342455784`25. - 
      0.05028954003385758241015746349372357973`25./eps^4 - 
      0.08694690459096308175769470934574274237`25./eps^3 + 
      0.07321408102708409225183767403492190322`25./eps^2 + 
      3.50220660989856713786729551751175145092`25./eps]}, 
   {i[20], coefficient[-(s12*s23*(s12 + s13 + s23)^2)/2], 
    integration[{(-la + lb)^2, (-lc + p1 + p2 + p3)^2, 
      (-la + lb - lc + p1 + p2 + p3)^2, (-lb + lc)^2, (-lc + p2 + p3)^2, 
      (lc - p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, numericresult[
     -7.15113768800227075185605732369676094629`25. + 
      0.01257238500846439560253936587343089493`25./eps^4 - 
      0.0392906317355914369716203383697197539`25./eps^3 - 
      0.05375749458246620751144112664485372118`25./eps^2 - 
      0.82353648465118775685777219809604010818`25./eps]}, 
   {i[21], coefficient[-(s12*s13^2*s23)/2], 
    integration[{(-la + lb)^2, (-la + lb + p2)^2, (-lb + p1 + p3)^2, 
      (-lb + lc)^2, (-lc + p1 + p3)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[1.41178813685268179855973977224789193195`25. + 
      0.0150462962962962962962962962962962963`25./eps^6 - 
      0.01984401555998249982027181204232193844`25./eps^5 - 
      0.16385505771211150056684804512293143222`25./eps^4 - 
      0.75504623811880840700537682795110197258`25./eps^3 - 
      2.02012857853715896523220387372654032069`25./eps^2 - 
      3.25206392165052090015902441764165292009`25./eps]}, 
   {i[22], coefficient[(s12*s13)/2], integration[
     {(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^2, 
      (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, 2*la*p2, (lc + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -1, -1}], S3, numericresult[
     148.38207350426419610030297216418425882188`25. + 
      0.04976851851851851851851851851851851852`25./eps^6 - 
      0.0875474133057951047103107979207167993`25./eps^5 - 
      0.14144920835796871068450002643520971977`25./eps^4 + 
      0.31430183463116974890185842271662713091`25./eps^3 + 
      5.66372238212934359467232867498494659318`25./eps^2 + 
      33.0771869438952621626361821367694304571`25./eps]}, 
   {i[23], coefficient[-(s12*s23)/2], integration[
     {(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^2, 
      (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, 2*la*p1, (lc + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -1, -1}], S3, numericresult[
     19.89793516104080226284104941098447699651`25. + 
      0.07060185185185185185185185185185185185`25./eps^6 - 
      0.05076196604207535488465117365291866884`25./eps^5 - 
      0.11547069563069870997071156452486256264`25./eps^4 + 
      0.13118604934525529069559264008807643646`25./eps^3 + 
      2.84877569010426200451656697052980056225`25./eps^2 + 
      10.30897989756900007902350859113265541727`25./eps]}, 
   {i[24], coefficient[(s12*(-s13 - s23)*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^
       2, (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (lb - lc + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-66.19054263428461958227418025849742949502`25. - 
      0.00385802469135802469135802469135802469`25./eps^6 + 
      0.02466671741545484811771499367071426568`25./eps^5 + 
      0.02214993865643498681144498828777660571`25./eps^4 + 
      0.00860207893507249858866186607824964319`25./eps^3 - 
      1.42580763259518345949332291652507837143`25./eps^2 - 
      11.83611109334526642811302489219809113825`25./eps]}, 
   {i[25], coefficient[-(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^
       2, (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la + lc - p1 - p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[93.23578735402871993742331353800392227774`25. + 
      0.00578703703703703703703703703703703704`25./eps^6 + 
      0.05669456085725954870695157107151895123`25./eps^5 - 
      0.0108735596770391038283498519769754998`25./eps^4 + 
      0.51552749589622833360765052921250010268`25./eps^3 + 
      3.15309844709728219728246860384463916539`25./eps^2 + 
      19.31223582489990790631290159255829505666`25./eps]}, 
   {i[26], coefficient[(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^
       2, (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1 - p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[111.14031721668948232181089856831032246508`25. - 
      0.00115740740740740740740740740740740741`25./eps^6 + 
      0.01010111108180787090896361599509064613`25./eps^5 - 
      0.07986297155675113132744921915060903695`25./eps^4 + 
      0.59689377036080360661322346772415417633`25./eps^3 + 
      4.55408748431775828301322105175024744437`25./eps^2 + 
      25.34381039348290277011430755339664940838`25./eps]}, 
   {i[27], coefficient[-(s12^2*s23*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p3)^2, (-la + lb - lc + p1 + p2)^
       2, (la - lb)^2, (-lc + p1 + p2)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
      1}], S3, numericresult[8.67167025502072822123430512001020140038`25. + 
      0.01552854938271604938271604938271604938`25./eps^6 - 
      0.00103182779300978369963959856777149638`25./eps^5 + 
      0.02461164705971303886625150845595196731`25./eps^4 - 
      0.00395925140833767578451145744887011887`25./eps^3 - 
      0.20586339611461627885112533433598400555`25./eps^2 + 
      0.2359249557535745034457198867887019302`25./eps]}, 
   {i[28], coefficient[-(s12*s13)/2], integration[
     {(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, 
      (-lb - lc + p1 + p2)^2, (lb - p2)^2, (-lb + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1 - p2)^2, 
      (-lb + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[42.36931238336589438519010948010141847664`25. - 
      0.01851851851851851851851851851851851852`25./eps^6 - 
      0.12552074140197774923374941404283951462`25./eps^5 - 
      0.11682513803445594845890064754555224922`25./eps^4 - 
      0.72423117707879484189705961537719086719`25./eps^3 - 
      0.62230463258351097197949737753482281052`25./eps^2 + 
      3.08218441018464957769813043749121749823`25./eps]}, 
   {i[29], coefficient[(s12*(s13 + s23))/2], 
    integration[{(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (-la - lc + p1 + p2 + p3)^2, (-lb - lc + p1 + p2)^2, (lb - p2)^2, 
      (-lb + p1 + p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, 
      (la - p2)^2, (-lb + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -1, -1}], S3, numericresult[
     29.69122141425046272568632156680196318446`25. + 
      0.00231481481481481481481481481481481481`25./eps^6 - 
      0.03151590410346061964792076701865983704`25./eps^5 + 
      0.1145616837422369857159662245277612967`25./eps^4 - 
      0.26366833154324279564677747254428496574`25./eps^3 - 
      0.02023532579792372973271769675989959402`25./eps^2 + 
      2.533234393575647628926311242538762833`25./eps]}, 
   {i[30], coefficient[(s12^2*s13)/2], integration[
     {(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, 
      (-lb - lc + p1 + p2)^2, (lb - p2)^2, (-lb + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-lb + p1 + p2 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[45.28920780118750201228108219947564608243`25. - 
      0.03877314814814814814814814814814814815`25./eps^6 - 
      0.00710990309239012165490751520961519506`25./eps^5 - 
      0.01887211423250144343361256002686100259`25./eps^4 + 
      0.17011317119581914219728933231950520346`25./eps^3 + 
      1.41586533588535569552145908113582489246`25./eps^2 + 
      9.18118228261185435334066815457754689282`25./eps]}, 
   {i[31], coefficient[(s12*s13*(s12 + s13 + s23))/2], 
    integration[{(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (-la - lc + p1 + p2 + p3)^2, (-lb - lc + p1 + p2)^2, (lb - p2)^2, 
      (-lb + p1 + p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, 
      (la - p1 - p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[19.72226764488122699778508762218868828912`25. + 
      0.01118827160493827160493827160493827161`25./eps^6 + 
      0.05985747314256951136483765909275682419`25./eps^5 + 
      0.00747276409444173965570954737061207964`25./eps^4 + 
      0.52630240614665114839920356474192250861`25./eps^3 + 
      2.41507470169607245284263338866724415636`25./eps^2 + 
      8.74650864486517091309039428536519283453`25./eps]}, 
   {i[32], coefficient[(s13*s23)/2], integration[
     {(-lb + lc)^2, (-lb + lc + p1)^2, (-la + lb - lc + p2 + p3)^2, 
      (la - lb)^2, (-lc + p2 + p3)^2, (-lc + p2)^2, (-la + p1 + p2 + p3)^2, 
      lb^2, lc^2, (lc + p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[38.18702968897398021389896111656254289124`25. + 
      0.05902777777777777777777777777777777778`25./eps^6 - 
      0.14563256923807593378003579727743805278`25./eps^5 - 
      0.20277921344344902081936881796410378613`25./eps^4 - 
      0.68468010637247366327620237770283791413`25./eps^3 + 
      1.56526580616541735721307731810741533809`25./eps^2 + 
      9.39952966657204755055855164763077757978`25./eps]}, 
   {i[33], coefficient[-(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p1)^2, (-la + lb - lc + p2 + p3)^
       2, (la - lb)^2, (-lc + p2 + p3)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[8.08057152471953526162375253768398295304`25. - 
      0.00038580246913580246913580246913580247`25./eps^6 + 
      0.00566015249756500543079597522604540275`25./eps^5 - 
      0.01471868857831918998963866651190453423`25./eps^4 - 
      0.02010201044687223670721389487076302096`25./eps^3 - 
      0.01223558547446128139369885648744637189`25./eps^2 + 
      1.06802477859089546014049390080510057577`25./eps]}, 
   {i[34], coefficient[(-s13 - s23)*(s12 + s13 + s23)], 
    integration[{(la + lc - p1 - p2 - p3)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (la - lb)^2, (-lb + p3)^2, (-lc + p1 + p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (-la + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], Z3, 
    numericresult[-0.1239782659825382075482364977254059342`25. - 
      0.01158530113865674452809962024921888039`25./eps^3 + 
      0.07219656483240477235837371406052568829`25./eps^2 - 
      0.24985423164244024765312088220873332531`25./eps]}, 
   {i[35], coefficient[(s12*s23)/2], integration[{(la + lc - p1 - p2)^2, 
      (-lb - lc + p1 + p2)^2, (la - lb)^2, (-lb + p1)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-la + p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -11.78273194184770163904260115550192346643`25. - 
      0.01144387800695947595203380455127630942`25./eps^5 + 
      0.07737511477484228912309465295999127205`25./eps^4 - 
      0.06541086481334451599992107861237859384`25./eps^3 - 
      0.19084585312263676178170598752470082044`25./eps^2 - 
      2.48793570256268662177206092688286270558`25./eps]}, 
   {i[36], coefficient[(s12*s13)/4], integration[{(lb - p3)^2, la^2, 
      (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, (la - p1)^2, (-lc + p2)^2, 
      (-la - lb + p1 + p2 + p3)^2, lb^2, lc^2, (-lb + p2 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -14.51695239057686106587377626864692090813`25. + 
      0.04861111111111111111111111111111111111`25./eps^6 - 
      0.10108396383165869095667968437931741618`25./eps^5 - 
      0.34250980998480431223200828708927511974`25./eps^4 - 
      0.92845409184836492288760525408813302374`25./eps^3 - 
      0.70163214295836220922549602937690910053`25./eps^2 - 
      2.16118008254901021404035246872222287968`25./eps]}, 
   {i[37], coefficient[(s12*(s13 + 2*s23))/4], 
    integration[{la^2, (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, 
      (la - p1)^2, (-lc + p2)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2, (-lb + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-7.91330269047330901755250147932841591498`25. - 
      0.02288775601391895190406760910255261885`25./eps^5 + 
      0.12871048309726614207615766648345440669`25./eps^4 + 
      0.05003666586824444974642417147980938217`25./eps^3 - 
      0.2998697024418204762089295619196397275`25./eps^2 - 
      3.18751258433197408198496766844744970387`25./eps]}, 
   {i[38], coefficient[((2*s12 + s13)*s23)/4], 
    integration[{la^2, (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, 
      (la - p1)^2, (-lc + p2)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2, (-la + p1 + p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[19.60355026290930181062409924364087343288`25. + 
      0.0377171550253931868076180976202926848`25./eps^4 - 
      0.12235640480105724348886772808059580354`25./eps^3 - 
      0.37506140303656811317889300024500065287`25./eps^2 + 
      1.21104413190012329964364795537940206196`25./eps]}, 
   {i[39], coefficient[(s12*s23*(s12 + s13 + s23))/2], 
    integration[{la^2, (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, 
      (la - p1)^2, (-lc + p2)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-3.80674997779339619076761154957662776697`25. + 
      0.01273148148148148148148148148148148148`25./eps^5 - 
      0.06226964467756182791455300057169635378`25./eps^4 - 
      0.08095467185904097355692805824540097298`25./eps^3 + 
      0.23134000685471339307949600651229852496`25./eps^2 + 
      0.77622860870796430772995669752116993191`25./eps]}, 
   {i[40], coefficient[(s13 + s23)*(s12 + s13 + s23)], 
    integration[{(-la + lb - lc + p1 + p2)^2, (-la + lb - lc + p1 + p2 + p3)^
       2, (-lb + lc)^2, (la - lb)^2, (lc - p1 - p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (-la + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], Z3, numericresult[
     0.05888629270279524229237869745834506942`25. - 
      0.00514665327713880814598863672000653065`25./eps^3 + 
      0.06608582577365014265360792817348181302`25./eps^2 - 
      0.25826908534800121456799811608556375265`25./eps]}, 
   {i[41], coefficient[-(s12*s23)/2], integration[
     {(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, 
      (-lb - lc + p1 + p2)^2, (lb - p2)^2, (-lb + p1 + p2)^2, la^2, lb^2, 
      lc^2, (-lb + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[38.18702968897398021389896111656254289124`25. + 
      0.05902777777777777777777777777777777778`25./eps^6 - 
      0.14563256923807593378003579727743805278`25./eps^5 - 
      0.20277921344344902081936881796410378613`25./eps^4 - 
      0.68468010637247366327620237770283791413`25./eps^3 + 
      1.56526580616541735721307731810741533809`25./eps^2 + 
      9.39952966657204755055855164763077757978`25./eps]}, 
   {i[42], coefficient[(s13 + s23)*(s12 + s13 + s23)], 
    integration[{(-la + lb - lc + p3)^2, (-la + lb - lc + p1 + p2 + p3)^2, 
      (-lb + lc)^2, (la - lb)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, la^2, 
      lb^2, lc^2, (-la + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], Z3, 
    numericresult[-0.274449317744298726885223723749216007`25. - 
      0.01827694120648383923566872364671452163`25./eps^3 + 
      0.09564147142371971053543117669426741511`25./eps^2 - 
      0.16708691688499108134246235971839772132`25./eps]}, 
   {i[43], coefficient[(-s13 - s23)*(s12 + s13 + s23)^2], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (-lb + lc + p3)^2, (-lc + p1 + p2)^2, (-la + p1 + p2 + p3)^2, la^2, 
      lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[0.49660072634854805088233777152548561356`25. + 
      0.00477524235970189654494015706531181035`25./eps^3 - 
      0.03424056377196992768906913966723199762`25./eps^2 + 
      0.09544237858318308170430776069412864903`25./eps]}, 
   {i[44], coefficient[s12*s23*(s12 + s13 + s23)], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (lc - p1)^2, (-lc + p1 + p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[1.39938914675179638138914583511232312376`25. - 
      0.00498870266279055884153785424963049776`25./eps^4 + 
      0.03457486716939423068302095330279529603`25./eps^3 - 
      0.13485478688249205055214433276386116065`25./eps^2 + 
      0.04983242299327447397719572238112602053`25./eps]}, 
   {i[45], coefficient[-4*(s12 + s13)*(s12 + s13 + s23)^2], 
    integration[{(la - lb)^2, (-lb + p1 + p2 + p3)^2, (lb - lc)^2, 
      (-lc + p1 + p2 + p3)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, 
      lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[-0.03401712146857979600281979294423326248`25. + 
      0.00193088352310945742134993670820314673`25./eps^3 - 
      0.01333592284335300493318542358941654735`25./eps^2 + 
      0.04924578800911431725861453959086450902`25./eps]}, 
   {i[46], coefficient[(s12^2*s23)/2], integration[
     {(-la + lb)^2, (-lb + p1 + p2)^2, (lb - lc)^2, (-lc + p1 + p2)^2, 
      (lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     1.78677009402908934636914852271942751215`25. + 
      0.00572193900347973797601690227563815471`25./eps^5 - 
      0.03868755738742114456154732647999563603`25./eps^4 + 
      0.08917870677818073880878994363299768565`25./eps^3 - 
      0.05273234781495945120876848694621094466`25./eps^2 + 
      0.29258799598597258752275849282238385638`25./eps]}, 
   {i[47], coefficient[(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(-la + lb)^2, (-lb + p1 + p2 + p3)^2, (-lb + p1 + p2)^2, 
      (lb - lc)^2, (-lc + p1 + p2)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[8.11294447028717072127701156103577695935`25. + 
      0.02860969501739868988008451137819077356`25./eps^5 - 
      0.10364113900687566366005525590662922049`25./eps^4 + 
      0.06003202852727469240531493517520335909`25./eps^3 + 
      0.48909512238877591980027764046587994667`25./eps^2 + 
      2.81919908942857603580740899588072885845`25./eps]}, 
   {i[48], coefficient[(s12*s23*(s12 + s13 + s23))/2], 
    integration[{(la + lc - p1 - p2 - p3)^2, (-lb - lc + p1 + p2 + p3)^2, 
      (la - lb)^2, (-lb + p3)^2, (lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, 
      lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[4.17906512283396111046300188273085910465`25. + 
      0.13356187812884380948885979572349444342`25./eps^3 + 
      0.39837050370361478567267841323020849289`25./eps^2 + 
      1.17939355316264281272776773880756087668`25./eps]}, 
   {i[49], coefficient[-(s13*s23*(s12 + s13 + s23))/2], 
    integration[{(-lb + lc)^2, (-lb + lc + p2)^2, (la - lb)^2, 
      (-lc + p1 + p3)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[15.66192969431633205903816826288945027486`25. + 
      0.01723091504399651298907084158831334646`25./eps^5 - 
      0.11637169414336486865485879362276931098`25./eps^4 + 
      0.19181416825431657638310925825378163251`25./eps^3 + 
      1.41640031316071378735384907473834447779`25./eps^2 + 
      6.07412354179792571086028668382805962116`25./eps]}, 
   {i[50], coefficient[(s13*(s12 + s23)*(s12 + s13 + s23))/2], 
    integration[{(-la + lb)^2, (-la + lb + p2)^2, (-lb + lc)^2, 
      (-lc + p1 + p3)^2, (-lc + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-36.95902602506728217965362048909519934777`25. - 
      0.00462962962962962962962962962962962963`25./eps^6 + 
      0.03251480018836263675708472190058284896`25./eps^5 + 
      0.02470865524747759903481684523247135392`25./eps^4 - 
      0.08480578859301674651509461583483259611`25./eps^3 - 
      1.69282614148057179402627518708194672885`25./eps^2 - 
      9.01645348816569523886815625840399884101`25./eps]}, 
   {i[51], coefficient[(s12*s13*(s12 + s13 + s23))/2], 
    integration[{(-la + lb)^2, (-la + lb - lc + p1 + p2 + p3)^2, 
      (-lb + lc)^2, (-lc + p1 + p2)^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[6.57820275947622176808529728014704045996`25. - 
      0.01257238500846439560253936587343089493`25./eps^4 + 
      0.04816789390971692092656796048528969728`25./eps^3 + 
      0.01966586705457028564572991858287358574`25./eps^2 + 
      0.80399629663402199504242207501463615171`25./eps]}, 
   {i[52], coefficient[(-s12 - s13)*(s12 + s13 + s23)^2], 
    integration[{(-la + lb)^2, (-lc + p1 + p2 + p3)^2, 
      (-la + lb - lc + p1 + p2 + p3)^2, (-lb + lc)^2, (-lc + p2 + p3)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 
      1}], Z3, numericresult[-0.25463598295295333207725416239140134358`25. + 
      0.00443863108706274197747381105778497169`25./eps^3 - 
      0.01704581376394796093285560403099006772`25./eps^2 - 
      0.00977009400858288090767506154070197823`25./eps]}, 
   {i[53], coefficient[((s12 + 2*s13)*s23)/4], 
    integration[{lb^2, la^2, (lb - lc + p3)^2, (-la + lc + p1)^2, 
      (la - p1)^2, (-lc + p3)^2, (la - lb + p2)^2, (-lb + p2)^2, lc^2, 
      (la - p1 - p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[119.26732156896532713037756551671541315239`25. + 
      0.15625`25./eps^6 - 0.2333617168317985561730571205233097909`25./eps^5 - 
      1.42024119324437908173473107425670225275`25./eps^4 - 
      1.95724083764041503985249747407156589193`25./eps^3 + 
      8.02636175078297439353009639007123401058`25./eps^2 + 
      44.51461807256340139204522354443716990151`25./eps]}, 
   {i[54], coefficient[(s12*s13*s23)/2], 
    integration[{(lb - p2)^2, la^2, (-lb - lc + p2 + p3)^2, 
      (-la + lc + p1)^2, (la - p1)^2, (-lc + p3)^2, (la + lb)^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1}], Id, numericresult[
     -154.8608210563306308132890359876209203075`25. - 0.15625`25./eps^6 + 
      0.1875862048039606523649219023182045532`25./eps^5 + 
      1.70145632282418056469152452913973688064`25./eps^4 + 
      2.17409141820183323451287281144889483786`25./eps^3 - 
      10.81378498433032085535487625654974522266`25./eps^2 - 
      61.4052751698844670352904823047880563462`25./eps]}, 
   {i[55], coefficient[-(s12*s13)/2], integration[
     {(-la + lb)^2, (-lb - lc + p1 + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, 
      (-lb - lc + p1 + p2)^2, (lb - p2)^2, (-lb + p1 + p2)^2, la^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     -3.51439052860938331365915978798060284463`25. - 
      0.02288775601391895190406760910255261885`25./eps^5 + 
      0.17900002313112372448631512997717798642`25./eps^4 - 
      0.11310520719983187490539946596098502254`25./eps^3 - 
      1.4746922144488569232420481601654946864`25./eps^2 - 
      5.75177342378268104607039534488885404076`25./eps]}, 
   {i[56], coefficient[(-s13 - s23)*(s12 + s13 + s23)], 
    integration[{(-la + lb - lc + p1 + p2)^2, (-la + lb - lc + p1 + p2 + p3)^
       2, (-lb + lc)^2, (la - lb)^2, (lc - p1 - p2)^2, 
      (-la + p1 + p2 + p3)^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[0.39276449772074486382951436872922977893`25. - 
      0.04932585044867726019180152934322452616`25./eps^3 + 
      0.15816582988797939523062330063088230814`25./eps^2 + 
      0.07452886439117155530588103035547384216`25./eps]}}, 
 "NonPlanarIntegral" -> {{i[1], coefficient[-(s12*(s13 + s23))/2], 
    integration[{(la + lc - p1 - p2)^2, (lb + lc - p1 - p2)^2, (la - lb)^2, 
      (-la + p1 + p2)^2, (lb - p1)^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], 
    S3, numericresult[5.78019373595978485208283260458930949767`25. - 
      0.08010714604871633166423663185893416597`25./eps^5 - 
      0.2066795959946878023690155667246357593`25./eps^4 - 
      0.66590593617421100109629425533033446464`25./eps^3 - 
      0.88903997409264258661858772143683182926`25./eps^2 - 
      1.12217118896772874080299442438955364478`25./eps]}, 
   {i[2], coefficient[-(s12^2*s13)/2], integration[{(la + lc - p1 - p2)^2, 
      (lb + lc - p1 - p2)^2, (la - lb)^2, (-la + p1 + p2)^2, (lb - p1)^2, 
      (lc - p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-22.1513270757028535097804913535016285702`25. - 
      0.02777777777777777777777777777777777778`25./eps^6 - 
      0.03378875900901369849816775962202909472`25./eps^5 - 
      0.10231312577286947590256718854915208087`25./eps^4 - 
      0.41891956036094956587901126569077914931`25./eps^3 - 
      2.04494698711543712091698234179667633224`25./eps^2 - 
      7.31929328815592378391544213921495833721`25./eps]}, 
   {i[3], coefficient[-(s12*(2*s13 + s23))/4], 
    integration[{(lb - p3)^2, la^2, (lb + lc - p1 - p3)^2, (-la + lc + p2)^2, 
      (la - p2)^2, (lc - p1)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2, (-lb + p1 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], 
    S3, numericresult[18.69158831336345748388675310171516179595`25. + 
      0.10069444444444444444444444444444444445`25./eps^6 - 
      0.05680317070135713285933814267347337929`25./eps^5 - 
      0.75138072181319212321890868881177903967`25./eps^4 - 
      2.58854881144612849515511643333409723789`25./eps^3 - 
      3.7896111044240293732106207058176322993`25./eps^2 - 
      1.88241174026224125977114076412746539795`25./eps]}, 
   {i[4], coefficient[(-4*s12*s13 - s12*s23 - s13*s23)/4], 
    integration[{(lb - p3)^2, la^2, (lb + lc - p1 - p3)^2, (-la + lc + p2)^2, 
      (la - p2)^2, (lc - p1)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2, (-lb + p1 + p3)^2, (-la + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], Z3, 
    numericresult[10.19632038517110988596289518238414979293`25. + 
      0.02777777777777777777777777777777777778`25./eps^6 - 
      0.13405478509305861546499470713002344349`25./eps^5 - 
      0.28742975779375431141513864592970004655`25./eps^4 + 
      1.03359233020735238702186352306990330043`25./eps^3 + 
      8.18588507649805903190231435154395215012`25./eps^2 + 
      21.88163456944638409203843430426764270738`25./eps]}, 
   {i[5], coefficient[(s13*s23)/4], integration[{(lb - p3)^2, la^2, 
      (-lb - lc + p1 + p3)^2, (-la + lc + p2)^2, (la - p2)^2, (-lc + p1)^2, 
      (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, lb^2, lc^2, 
      (-la + p1 + p2)^2, (la + lb + p2)^2 - (la + lb + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[77.48605638297968475238129133204191802803`25. + 
      0.07291666666666666666666666666666666667`25./eps^6 + 
      0.14591488243345833831785939176420792074`25./eps^5 - 
      0.6336506549040223279878726028226450486`25./eps^4 - 
      4.83257584325435801282471117662745205054`25./eps^3 - 
      15.07737666856636265504439888934450663516`25./eps^2 - 
      19.29558033276133393342072963549125046399`25./eps]}, 
   {i[6], coefficient[-(s12*s23*(2*s13 + s23))/4], 
    integration[{(lb - p3)^2, la^2, (lb + lc - p1 - p3)^2, (-la + lc + p2)^2, 
      (la - p2)^2, (lc - p1)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, 
      lb^2, lc^2, (-lb + p1 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], 
    S3, numericresult[-38.91023220500680738532164828083360903323`25. - 
      0.07233796296296296296296296296296296296`25./eps^6 + 
      0.07031541917696624416415575561028817954`25./eps^5 + 
      0.73318643270086310655086534252606920193`25./eps^4 + 
      1.35494111696864582894233376721986268435`25./eps^3 - 
      1.9189418930012604802800916181028657586`25./eps^2 - 
      15.69832956631318809327438689718345646533`25./eps]}, 
   {i[7], coefficient[(s12*s13*s23)/2], integration[
     {(lb - p2)^2, la^2, (lb + lc - p2 - p3)^2, (-la + lc + p1)^2, 
      (la - p1)^2, (lc - p3)^2, (la + lb)^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1}], Id, numericresult[
     -154.8608210563306308132890359876209203075`25. - 0.15625`25./eps^6 + 
      0.1875862048039606523649219023182045532`25./eps^5 + 
      1.70145632282418056469152452913973688064`25./eps^4 + 
      2.17409141820183323451287281144889483786`25./eps^3 - 
      10.81378498433032085535487625654974522266`25./eps^2 - 
      61.4052751698844670352904823047880563462`25./eps]}, 
   {i[8], coefficient[-(s12^2*s23)/2], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, (la - lb + lc + p3)^2, 
      lc*(-p1 + p3)}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-129.16106338768585816377659385735730207085`25. - 
      0.00104166666666666666666666666666666667`25./eps^6 - 
      0.00317439146399792635235359174437214262`25./eps^5 - 
      0.05543835819527676234884592908352556984`25./eps^4 - 
      0.30966315842135483091255221015919347667`25./eps^3 - 
      2.2084643068535175842167428065283281526`25./eps^2 - 
      17.7792629002882278094849956256090908947`25./eps]}, 
   {i[9], coefficient[-(s12^2*s23)/2], integration[{la^2, lb^2, (lb - lc)^2, 
      (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, (la - lb + lc + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     62.79642350555639231338439503404710395611`25. - 
      0.00289351851851851851851851851851851852`25./eps^6 - 
      0.0054269753979321729188981090525074156`25./eps^5 - 
      0.05387882213097455305436625577413778869`25./eps^4 + 
      0.131787370446590018093307704573084234`25./eps^3 + 
      1.75195051983594482586983412551931745521`25./eps^2 + 
      11.26599682991821058563140696157266247337`25./eps]}, 
   {i[10], coefficient[s12*s13*s23], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, (la - lb + lc + p3)^2, 
      la*lb}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], Z3, 
    numericresult[-266.64685692576548081080258613078469785243`25. - 
      0.01967592592592592592592592592592592593`25./eps^6 + 
      0.047018339345097381133074091818975843`25./eps^5 + 
      0.41401154194717429548138975214768645971`25./eps^4 + 
      0.51961966623189032413625730992055980306`25./eps^3 - 
      4.66174987090530559624439099964604614525`25./eps^2 - 
      41.66687534172646384341041579217488114932`25./eps]}, 
   {i[11], coefficient[-((s12 + s13)*s23)/2], 
    integration[{la^2, (lb - lc)^2, lc^2, (lc - p2)^2, (la + lc - p2)^2, 
      (la + lc - p1 - p2)^2, (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, 
      (la - lb + lc + p3)^2, (la - lb + lc - p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     333.53136732150330010470098048264838375958`25. - 
      0.00586419753086419753086419753086419753`25./eps^6 + 
      0.08071215818179720523281875180151904434`25./eps^5 - 
      0.05622457257846948984627192209960638019`25./eps^4 - 
      1.53440598014031656442460147171129067331`25./eps^3 - 
      1.1200683846343330313777087818657075405`25./eps^2 - 
      90.92661213679909753933575931336548381962`25./eps]}, 
   {i[12], coefficient[-((s12 + s13)*s23)/2], 
    integration[{lb^2, (lb - lc)^2, lc^2, (lc - p2)^2, (la + lc - p2)^2, 
      (la + lc - p1 - p2)^2, (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, 
      (la - lb + lc + p3)^2, (la - lb + lc - p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -53.87113053730877688390654165674742609823`25. - 
      0.00740740740740740740740740740740740741`25./eps^6 + 
      0.0251911022180268434678830748984900717`25./eps^5 + 
      0.25087189324160698577114724816505886353`25./eps^4 - 
      0.15961259480474034142257100676924091753`25./eps^3 - 
      2.42529929678439475637871467084780224204`25./eps^2 - 
      12.64106249102764749445723569898276360369`25./eps]}, 
   {i[13], coefficient[(s12 + s13)*s23], 
    integration[{la^2, lb^2, (lb - lc)^2, lc^2, (lc - p2)^2, 
      (la + lc - p2)^2, (la + lc - p1 - p2)^2, (-la + lb - lc + p1 + p2)^2, 
      (-lb + lc + p3)^2, (la - lb + lc + p3)^2, (la - lb + lc - p2)^2, 
      (-lc + p2)*(la - lb + lc + p3)}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
      -1}], S3, numericresult[22.17173712719860144510145944450044341425`25. - 
      0.00740740740740740740740740740740740741`25./eps^6 + 
      0.00447494534509664844438598413567472655`25./eps^5 + 
      0.23199850903180026448428879433699099093`25./eps^4 + 
      0.51937741071554611832395887179396430723`25./eps^3 + 
      0.62144275202301667536985246388853119589`25./eps^2 + 
      2.33775243123977906397138550193011325259`25./eps]}, 
   {i[14], coefficient[(s12*s23)/2], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (la - lb + lc + p3)^2, (la - lb + lc)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     74.05486446523807031352988055594913590724`25. + 
      0.00694444444444444444444444444444444445`25./eps^6 - 
      0.06784533029414308172235009043633478914`25./eps^5 - 
      0.07453481755963623589361845347397262717`25./eps^4 + 
      0.09863437550001366567562216972905558404`25./eps^3 + 
      2.93041951696011246863769591584850167407`25./eps^2 + 
      15.33056868779900146883719873559269110175`25./eps]}, 
   {i[15], coefficient[(s12*s23)/2], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p1 - p2)^2, (-la + lb - lc + p1 + p2)^2, 
      (-lb + lc + p3)^2, (la - lb + lc + p3)^2, (la - lb + lc)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -35.82086314229592517325802874416255771797`25. - 
      0.01157407407407407407407407407407407407`25./eps^5 + 
      0.05284838872011636785844954957869428799`25./eps^4 - 
      0.06050799156735286709000009857099078114`25./eps^3 - 
      0.37371814414687153236734772977656119317`25./eps^2 - 
      5.88647698793090150545819662465521863153`25./eps]}, 
   {i[16], coefficient[(s12*s23)/2], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, (la - lb + lc + p3)^2, 
      (la - lb + lc)^2, lb^2 - (-lb + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 
      1, 1, -1, -1}], S3, numericresult[
     -639.78684764971151142874059177593316433331`25. + 
      0.00979938271604938271604938271604938271`25./eps^6 - 
      0.00957307008964524240370596149329285471`25./eps^5 + 
      0.39979958238490871737495105625594178087`25./eps^4 - 
      2.55647337633260105934977032253957611943`25./eps^3 - 
      12.04038966330075204955473490583798201842`25./eps^2 - 
      30.74603944235271817656148324574396757112`25./eps]}, 
   {i[17], coefficient[-(s12*s13)/2], integration[{(lb - lc)^2, (la - lb)^2, 
      (lc - p2)^2, (-la + lb + p1)^2, (-la + lc + p1)^2, 
      (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, 
      (la - p1)^2, (-la + p1 + p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
      -1}], S3, numericresult[
     -948.60498038934636316612380475940719896475`25. - 
      0.00231481481481481481481481481481481481`25./eps^6 + 
      0.05440366011737957155198837612121245589`25./eps^5 + 
      0.21215060307523200689210722774811328126`25./eps^4 - 
      1.95252123370845285855958897395026786413`25./eps^3 - 
      21.14121669200033580330728648905386364595`25./eps^2 - 
      151.16158151828287764360710773487826997657`25./eps]}, 
   {i[18], coefficient[-(s12*s13)/2], integration[{(lb - lc)^2, (la - lb)^2, 
      (lc - p2)^2, (-la + lb + p1)^2, (la - lc - p1)^2, 
      (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, 
      (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], S3, 
    numericresult[304.409417946288871993475937898123546495`25. + 
      0.02314814814814814814814814814814814815`25./eps^6 - 
      0.07102297688613737616915317309270376941`25./eps^5 - 
      0.51486374167762660527777267657509245157`25./eps^4 - 
      1.5777752341016259129080706855574277538`25./eps^3 + 
      2.0809124518456371864800388267630684492`25./eps^2 + 
      40.25823151471258084163639585721724664067`25./eps]}, 
   {i[19], coefficient[-(s13*(s12 + s23))/2], 
    integration[{(lb - lc)^2, (la - lb)^2, (lc - p2)^2, (-la + lb + p1)^2, 
      (-la + lc + p1)^2, (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2, lc^2, (la - lc)^2, (-la + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[924.64660008770052420450624727992070452233`25. - 
      0.04513888888888888888888888888888888889`25./eps^6 - 
      0.02057509936876883220342119573196835064`25./eps^5 + 
      0.81857491156168856449235736899385633524`25./eps^4 + 
      5.00870010100631643290606044921270197927`25./eps^3 + 
      27.48344199519761838837248947458022362861`25./eps^2 + 
      157.74777511055847560165481490542202758506`25./eps]}, 
   {i[20], coefficient[(s13*s23)/2], integration[{(lb - lc)^2, (la - lb)^2, 
      (lc - p2)^2, (-la + lb + p1)^2, (-la + lc + p1)^2, 
      (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, 
      (la - lc)^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[581.23468173849703152461427724596342518692`25. + 
      0.02314814814814814814814814814814814815`25./eps^6 - 
      0.09391073290005632807322078219525638825`25./eps^5 - 
      0.54538923038370635213604742508239537098`25./eps^4 - 
      0.73607727360412533178466279585085754205`25./eps^3 + 
      9.53126420579534761553753304712599464021`25./eps^2 + 
      90.70451488960164590237468871084537061199`25./eps]}, 
   {i[21], coefficient[(s12*s13*s23)/2], 
    integration[{la^2, (la - lb)^2, lb^2, (lb - lc)^2, lc^2, 
      (-la + lb + p1)^2, (-la + lc + p1)^2, (lc - p2)^2, 
      (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, (la - p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[217.32644890092556868150652421736601923916`25. - 
      0.03055555555555555555555555555555555556`25./eps^6 - 
      0.01275402849506818631697908587484254408`25./eps^5 + 
      0.00657652262188047472922411251993918784`25./eps^4 + 
      0.03186263329114432169492448606237277367`25./eps^3 + 
      1.08186597898908306574832906478681026638`25./eps^2 + 
      20.79582622122007995374513154323869684324`25./eps]}, 
   {i[22], coefficient[-(s12*(s13 + s23))/2], 
    integration[{(lb - lc)^2, (la - lb)^2, (-la + p1 + p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (lc - p1)^2, (la - lb + lc - p1)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2}], S3, 
    numericresult[1046.07992685812999674414251557075356945943`25. + 
      0.00694444444444444444444444444444444445`25./eps^6 - 
      0.06246579507076094684145556745556651535`25./eps^5 - 
      0.28136014622651143224904011409627637016`25./eps^4 + 
      0.20224603740269420449178453011410109532`25./eps^3 + 
      15.39827436958408805966528134278929508676`25./eps^2 + 
      143.52863512176799788448548457905967162824`25./eps]}, 
   {i[23], coefficient[-(s12^2*s13)/2], integration[
     {(lb - lc)^2, (la - lb)^2, (la - p1 - p2)^2, (-la + lb - lc + p1 + p2)^
       2, (lc - p1)^2, (la - lb + lc - p1)^2, (-la + p1 + p2 + p3)^2, la^2, 
      lb^2, lc^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[950.11585608223313212347620414020425501376`25. - 
      0.00891203703703703703703703703703703704`25./eps^6 - 
      0.03705732274437367779354102439509830117`25./eps^5 - 
      0.26998361975279719734065442335081746183`25./eps^4 + 
      0.6353113301688075032736665737632515418`25./eps^3 + 
      15.82543009181449201332182079475922610749`25./eps^2 + 
      136.46605693342112963977493537769280820846`25./eps]}, 
   {i[24], coefficient[(s12^2*s23)/2], integration[{la^2, lb^2, (lc - p2)^2, 
      (-la + p1 + p2 + p3)^2, (-la + p1 + p2)^2, (lb - p1)^2, lc^2, 
      (la - lb)^2, (lb + lc - p1 - p2)^2, (-la + lb + lc)^2, 
      (la - lb - p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-142.57086445704339074785575609392157291337`25. - 
      0.01006944444444444444444444444444444445`25./eps^6 - 
      0.02254791534703099406241623695913422531`25./eps^5 - 
      0.36422242311728186665264237146078176209`25./eps^4 - 
      1.94039097069177360224594492508849014514`25./eps^3 - 
      8.32678159234728287252527127708982251147`25./eps^2 - 
      32.88602634287378191392376124177368221473`25./eps]}, 
   {i[25], coefficient[(s12*s23)/2], integration[{la^2, lb^2, (lc - p2)^2, 
      (-la + p1 + p2 + p3)^2, (-la + p1 + p2)^2, (lb - p1)^2, lc^2, 
      (la - lb)^2, (lb + lc - p1 - p2)^2, (-la + lb + lc)^2, 
      (-lb + p1 + p2)^2, -la^2 + (p1 + p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -1, -1}], S3, numericresult[
     -1673.60907144305161237963939224490575733271`25. + 
      0.03888888888888888888888888888888888889`25./eps^6 - 
      0.03814335983934490921108421051202237776`25./eps^5 - 
      0.95926156594475305420737257376111445517`25./eps^4 - 
      5.66569903326339265889269156223415282544`25./eps^3 - 
      35.28990092149266479568225918071472503301`25./eps^2 - 
      243.20214423779946601284451268378066524671`25./eps]},
   {i[26], coefficient[-(s12*(s13 + s23))/2], 
    integration[{la^2, lb^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, 
      (-la + p1 + p2)^2, (lb - p1)^2, lc^2, (la - lb)^2, 
      (lb + lc - p1 - p2)^2, (-la + lb + lc)^2, (la - p1)^2, 
      -la^2 - 2*lb^2 + 2*lb*p1 + 2*la*(lb + p2) - (p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[-518.98490899557646272096380635563211292646`25. + 
      0.00902777777777777777777777777777777778`25./eps^6 + 
      0.00411501987375376644068423914639367013`25./eps^5 - 
      0.39556620660857619620717253761571183346`25./eps^4 - 
      1.24063588363725971368966870838208905631`25./eps^3 - 
      7.57703925511049190915157818554120865996`25./eps^2 - 
      63.27334603750438154339914372798901631389`25./eps]},  
   {i[27], coefficient[-(s12*(s13 + s23))/2], 
    integration[{la^2, lb^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, 
      (-la + p1 + p2)^2, lc^2, (la - lb)^2, (lb + lc - p1 - p2)^2, 
      (-la + lb + lc)^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[112.66847636323984413026910632567221572544`25. - 
      0.00694444444444444444444444444444444445`25./eps^5 + 
      0.02627503246996879759768028231671494854`25./eps^4 + 
      0.39560796676756893915094031592602332425`25./eps^3 + 
      3.31784100020261710053336297298180564675`25./eps^2 + 
      19.73712993051291894519840272224187262885`25./eps]}, 
   {i[28], coefficient[(s12*s23)/2], integration[{(la - lb)^2, lb^2, lc^2, 
      (-la + lb + lc)^2, (lb - p1)^2, (lc - p2)^2, (lb + lc - p1 - p2)^2, 
      (-la + p1 + p2)^2, (-la + p1 + p2 + p3)^2, (-lb + p1 + p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -867.07392227407002145993391266742605124837`25. + 
      0.12430555555555555555555555555555555556`25./eps^5 - 
      0.44190561259689012578257292174707985854`25./eps^4 + 
      6.38306142015605251565371565919431269937`25./eps^3 - 
      20.25286846671852137391977451923205364016`25./eps^2 + 
      195.91365234834629043390410876159089677284`25./eps]}, 
   {i[29], coefficient[(s12^2*(s23-s13))/4], integration[{la^2, lb^2, lc^2, (-la + lb + lc)^2, 
      (lb - p1)^2, (lc - p2)^2, (lb + lc - p1 - p2)^2, (-la + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-586.59178181254179627659733307246687998538`25. - 
      0.04722222222222222222222222222222222222`25./eps^5 + 
      0.04917232108268507141607657196089158202`25./eps^4 + 
      1.23990687224919331218975220128668627258`25./eps^3 - 
      8.75286400268400510887369326871435237861`25./eps^2 + 
      129.60662694861343912902543772550717804463`25./eps]}, 
   {i[30], coefficient[-(s12^2*s23)/2], integration[
     {la^2, lb^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, (-la + p1 + p2)^2, 
      lc^2, (la - lb)^2, (lb + lc - p1 - p2)^2, (-la + lb + lc)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     518.69218656612976326550883969497845493579`25. - 
      0.00520833333333333333333333333333333333`25./eps^6 - 
      0.00755789775515477493683399709793674499`25./eps^5 + 
      0.03670809281076873977321698645399293348`25./eps^4 + 
      1.19802750047149535976571525180518216796`25./eps^3 + 
      10.96058375512836133579136992045386284436`25./eps^2 + 
      79.7610770192237146009735528202811173846`25./eps]}, 
   {i[31], coefficient[-(s12*(s13 + s23))/4], 
    integration[{la^2, lb^2, (lb - p1)^2, (lc - p2)^2, 
      (-la + p1 + p2 + p3)^2, lc^2, (lb + lc - p1 - p2)^2, 
      (-la + lb + lc)^2}, {1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[-32.51969919838508672138695256381543582871`25. - 
      0.00686632680417568557122028273076578565`25./eps^5 + 
      0.08988715904207603449445296189739288405`25./eps^4 - 
      0.39496000755995260454357865474050416177`25./eps^3 - 
      2.33832674589836767138733333463459312321`25./eps^2 - 
      10.33275643040924011185116318274736290458`25./eps]}, 
   {i[32], coefficient[-((s12 + s13)*s23)/2], 
    integration[{la^2, (la - lb)^2, lb^2, lc^2, (lb - p1)^2, (lc - p2)^2, 
      (la - lb + lc - p2)^2, (la + lc - p1 - p2)^2, (-la + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -2}], S3, numericresult[
     685.09802001334128206389289980598350469891`25. + 
      0.02430555555555555555555555555555555555`25./eps^6 + 
      0.06389679815376541404199820332310438614`25./eps^5 + 
      0.04416397527714552495069937921074580764`25./eps^4 + 
      0.69657152436583972112313246871273674611`25./eps^3 + 
      12.84868787566105121527707927415531535867`25./eps^2 + 
      106.02160472660724771745293050804029274556`25./eps]}, 
   {i[33], coefficient[-(s12*s23^2)/2], integration[
     {la^2, (la - lb)^2, lb^2, lc^2, (lb - p1)^2, (lc - p2)^2, 
      (la - lb + lc - p2)^2, (la + lc - p1 - p2)^2, (-la + p1 + p2)^2, 
      (-la + p1 + p2 + p3)^2, (la - p1)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
      -1}], S3, numericresult[
     1079.40533981665095070970008670180981925104`25. + 
      0.02546296296296296296296296296296296296`25./eps^6 - 
      0.00829199267226293558372305568836515544`25./eps^5 + 
      0.27065843968408483983073872903923473886`25./eps^4 - 
      1.95532653066319843989517116942876391047`25./eps^3 + 
      25.48473557631691257915705320330894372903`25./eps^2 + 
      11.4356208757801367763006829980466927474`25./eps]}, 
   {i[34], coefficient[(s12*s13)/2], integration[{(lb - lc)^2, (la - lb)^2, 
      (-la + lb + p3)^2, (la - lc - p3)^2, (-la + lc + p2 + p3)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -11.78273194184770163904260115550192346643`25. - 
      0.01144387800695947595203380455127630942`25./eps^5 + 
      0.07737511477484228912309465295999127205`25./eps^4 - 
      0.06541086481334451599992107861237859384`25./eps^3 - 
      0.19084585312263676178170598752470082044`25./eps^2 - 
      2.48793570256268662177206092688286270558`25./eps]}, 
   {i[35], coefficient[(s12*s23)/4], integration[{(lb - p3)^2, la^2, 
      (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, (la - p1)^2, (-lc + p2)^2, 
      (-la - lb + p1 + p2 + p3)^2, lb^2, lc^2, (-lb + p2 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -14.51695239057686106587377626864692090813`25. + 
      0.04861111111111111111111111111111111111`25./eps^6 - 
      0.10108396383165869095667968437931741618`25./eps^5 - 
      0.34250980998480431223200828708927511974`25./eps^4 - 
      0.92845409184836492288760525408813302374`25./eps^3 - 
      0.70163214295836220922549602937690910053`25./eps^2 - 
      2.16118008254901021404035246872222287968`25./eps]}, 
   {i[36], coefficient[-(s13*(2*s12*(s12 + s13) + 2*(s12 + s13)*s23 + s23^2))/
      4], integration[{(la - lb)^2, (-lb - lc + p2 + p3)^2, 
      (-la + lb + lc + p1)^2, (la - lb - p1)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1, 
      1}], S3, numericresult[-3.80674997779339619076761154957662776697`25. + 
      0.01273148148148148148148148148148148148`25./eps^5 - 
      0.06226964467756182791455300057169635378`25./eps^4 - 
      0.08095467185904097355692805824540097298`25./eps^3 + 
      0.23134000685471339307949600651229852496`25./eps^2 + 
      0.77622860870796430772995669752116993191`25./eps]}, 
   {i[37], coefficient[-(s13*(2*s12 + s23))/4], 
    integration[{(la - lb)^2, (lb + lc - p2 - p3)^2, (-la + lb + lc + p1)^2, 
      (-la + lb + p1)^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (lb - p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[1.77911320847516783045908537160340935986`25. - 
      0.00449943356251503150758936010683186498`25./eps^5 + 
      0.05252605424655329860732377788408519791`25./eps^4 - 
      0.11624238522586283839880348523889779718`25./eps^3 - 
      0.06526801051389668314203021037394365444`25./eps^2 - 
      0.3929346129433287781557699873595395687`25./eps]}, 
   {i[38], coefficient[(4*s12*s13 + s12*s23 + s13*s23)/4], 
    integration[{(la - lb)^2, (lb + lc - p2 - p3)^2, (-la + lb + lc + p1)^2, 
      (-la + lb + p1)^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (-lb + p2 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-7.91330269047330901755250147932841591498`25. - 
      0.02288775601391895190406760910255261885`25./eps^5 + 
      0.12871048309726614207615766648345440669`25./eps^4 + 
      0.05003666586824444974642417147980938217`25./eps^3 - 
      0.2998697024418204762089295619196397275`25./eps^2 - 
      3.18751258433197408198496766844744970387`25./eps]}, 
   {i[39], coefficient[(s13*(2*s12 + s23))/2], 
    integration[{(la - lb)^2, (lb + lc - p2 - p3)^2, (-la + lb + lc + p1)^2, 
      (-la + lb + p1)^2, (lc - p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (-la + lb + p1 + p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[19.60355026290930181062409924364087343288`25. + 
      0.0377171550253931868076180976202926848`25./eps^4 - 
      0.12235640480105724348886772808059580354`25./eps^3 - 
      0.37506140303656811317889300024500065287`25./eps^2 + 
      1.21104413190012329964364795537940206196`25./eps]}, 
   {i[40], coefficient[-(s13*s23)/4], integration[
     {(la - lb)^2, (-lb - lc + p2 + p3)^2, (-la + lb + lc + p1)^2, 
      (la - lb - p1)^2, (-lc + p2)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, 
      lc^2, (la + p1)^2 - (la + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[28.50509927722296806351617452152083046495`25. + 
      0.00938945532637385738129952878205702391`25./eps^5 - 
      0.02270917538487902776182754897680743251`25./eps^4 - 
      0.17397472061535023770421673961551702049`25./eps^3 - 
      0.13401989063203888143244252787016162765`25./eps^2 + 
      3.56771915249944319319061892231629890848`25./eps]}, 
   {i[41], coefficient[-(s13*s23)/2], integration[{(-la + lb - p1)^2, la^2, 
      (la - lb - lc + p1 + p3)^2, (-la + lc + p2)^2, (la - p2)^2, 
      (-lc + p3)^2, (-lb + p1 + p2 + p3)^2, lb^2, lc^2, 
      (la - lb + p1 + p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[3.94428815161991126494808105211303661307`25. - 
      0.01144387800695947595203380455127630942`25./eps^5 + 
      0.10251988479177108032817338470685306192`25./eps^4 - 
      0.14698180134738267832583289733277579619`25./eps^3 - 
      0.58393143242731821668015319489253486882`25./eps^2 - 
      1.67326314672876441279535286249539884354`25./eps]}, 
   {i[42], coefficient[-(s13*s23)/2], integration[{(-la + lb - p1)^2, la^2, 
      (la - lb - lc + p1 + p3)^2, (-la + lc + p2)^2, (la - p2)^2, 
      (-lc + p3)^2, (-lb + p1 + p2 + p3)^2, lb^2, lc^2, (-la + p2 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -34.83743523883018253290329604288583208447`25. + 
      0.00231481481481481481481481481481481481`25./eps^6 - 
      0.02007202609650114369588696246738352762`25./eps^5 + 
      0.06622380850864840467714578937588666363`25./eps^4 + 
      0.02390993104152790123705202266903501628`25./eps^3 - 
      1.11664522055777498109600905879054342061`25./eps^2 - 
      8.39153486017585151704319350700572906971`25./eps]}, 
   {i[43], coefficient[(s13*(2*s12 + s23))/4], 
    integration[{lb^2, la^2, (lb - lc + p2)^2, (-la + lc + p3)^2, 
      (la - p3)^2, (-lc + p2)^2, (la - lb + p1)^2, (-lb + p1)^2, lc^2, 
      (la - p2 - p3)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[119.26732156896532713037756551671541315239`25. + 
      0.15625`25./eps^6 - 0.2333617168317985561730571205233097909`25./eps^5 - 
      1.42024119324437908173473107425670225275`25./eps^4 - 
      1.95724083764041503985249747407156589193`25./eps^3 + 
      8.02636175078297439353009639007123401058`25./eps^2 + 
      44.51461807256340139204522354443716990151`25./eps]}, 
   {i[44], coefficient[-(s12*s13)/2], integration[{(-lb - lc + p1 + p2)^2, 
      (-la + lb + lc)^2, (la - lb)^2, (-lb + p1)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1 - p2)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     74.05486446523807031352988055594913590724`25. + 
      0.00694444444444444444444444444444444445`25./eps^6 - 
      0.06784533029414308172235009043633478914`25./eps^5 - 
      0.07453481755963623589361845347397262717`25./eps^4 + 
      0.09863437550001366567562216972905558404`25./eps^3 + 
      2.93041951696011246863769591584850167407`25./eps^2 + 
      15.33056868779900146883719873559269110175`25./eps]}, 
   {i[45], coefficient[(s12*s13)/2], integration[{(-lb - lc + p1 + p2)^2, 
      (-la + lb + lc)^2, (la - lb)^2, (-lb + p1)^2, (-lc + p2)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     6.56167488261443190274741550807782296308`25. + 
      0.00457755120278379038081352182051052377`25./eps^5 + 
      0.03855179071965218154138994837392974942`25./eps^4 - 
      0.87406315425679974354353385422468998379`25./eps^3 - 
      3.92427749145156583632402915082771431503`25./eps^2 - 
      10.02096613432359281028386513414718148986`25./eps]}, 
   {i[46], coefficient[(s12*s23)/2], integration[{(-la - lc + p2)^2, 
      (-la - lc + p1 + p2)^2, lb^2, la^2, (lb - lc)^2, (-lc + p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, lc^2, 
      (-la + lb - lc + p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-293.54188357264172907592941086010343359857`25. - 
      0.04305555555555555555555555555555555556`25./eps^6 + 
      0.02047765457922561905473551314562998955`25./eps^5 + 
      1.07979243949556582107150276035722139546`25./eps^4 + 
      1.37839961162298711074470652019170658218`25./eps^3 - 
      6.90400881896321786871147149586653316514`25./eps^2 - 
      58.9750739752542482449499496476818839634`25./eps]}, 
   {i[47], coefficient[s12*s23], integration[{(-la - lc + p2)^2, 
      (-la - lc + p1 + p2)^2, lb^2, la^2, (lb - lc)^2, (-lc + p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, lc^2, la*lb}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     311.09179283052323285595765650528238567108`25. + 
      0.02986111111111111111111111111111111111`25./eps^6 - 
      0.06209443492516176730196037754729498422`25./eps^5 - 
      0.42768768083148407367364433327662087965`25./eps^4 - 
      0.06863992757367356928592527841483964902`25./eps^3 + 
      7.28744563302263757727388300184956637935`25./eps^2 + 
      52.86752669305399239931905115812786790733`25./eps]}, 
   {i[48], coefficient[(s13*s23)/2], integration[{(lb - lc)^2, (la - lb)^2, 
      (lc - p2)^2, (-la + lb + p3)^2, (la - lc - p3)^2, 
      (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2, (la - p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -152.35616534284019468516728988463540327637`25. - 
      0.00231481481481481481481481481481481481`25./eps^6 + 
      0.02007202609650114369588696246738352762`25./eps^5 + 
      0.08030190971902407582651728690377006217`25./eps^4 - 
      0.72667179796312948547206030825242085928`25./eps^3 - 
      6.26986162169972146062748968350881364884`25./eps^2 - 
      33.54858950030077308422254916002967380789`25./eps]},  
   {i[49], coefficient[-(s12*s13*s23)/2], 
    integration[{(lb - lc)^2, (la - lb)^2, (lc - p2)^2, (-la + lb + p1)^2, 
      (-la + lc + p1)^2, (-la + lc + p1 + p3)^2, (-la + p1 + p2 + p3)^2, 
      la^2, lb^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[-14.39206649885700856869598132512506730936`25. - 
      0.00902777777777777777777777777777777778`25./eps^6 - 
      0.02700277588767271834475184824894628897`25./eps^5 - 
      0.30968266138289911122324220694107022121`25./eps^4 - 
      1.49743065337621396082911687347486259264`25./eps^3 - 
      6.19141625628049480361380079198318276985`25./eps^2 - 
      19.94394828437328856314912292085803384931`25./eps]}, 
   {i[50], coefficient[(s12*s23)/2], integration[{(-lb - lc + p1 + p3)^2, 
      lb^2, (la + lc - p1 - p2 - p3)^2, (-lb + p1)^2, (-lc + p3)^2, lc^2, 
      (-la + p1 + p2 + p3)^2, la^2, (la - lb)^2, (la - p1)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, numericresult[
     -13.07725291351626010605224942557017322152`25. - 
      0.02288775601391895190406760910255261885`25./eps^5 + 
      0.00119668014164289612085819236981276225`25./eps^4 - 
      0.37546008526670881558424426948160720848`25./eps^3 - 
      1.64386985315506597947905925235432338026`25./eps^2 - 
      7.56749656387765164889200182629681396534`25./eps]}, 
   {i[51], coefficient[-(s13*s23)/4], integration[
     {la^2, (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, (la - p1)^2, 
      (-lc + p3)^2, (-la - lb + p1 + p2 + p3)^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     -10.33009288261568306170640099534050369959`25. - 
      0.03472222222222222222222222222222222222`25./eps^5 + 
      0.14242845215545966957431440756645775819`25./eps^4 + 
      0.02394649346090789479139857433239976155`25./eps^3 - 
      0.47910707315084371532987419207308310343`25./eps^2 - 
      3.81940771463943256949716350810039127006`25./eps]}, 
   {i[52], coefficient[(-4*s12*s13 - (s12 + s13)*s23)/4], 
    integration[{(la - lb)^2, (-lb - lc + p2 + p3)^2, (-la + lb + lc + p1)^2, 
      (-lc + p3)^2, (-la + p1 + p2 + p3)^2, la^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], Z3, numericresult[
     -11.76750927659619856348658669162087432932`25. - 
      1.77004474184469682180367859475574098081`25./eps]}, 
   {i[53], coefficient[(s13*s23)/4], integration[
     {(la - lb)^2, (-lb - lc + p2 + p3)^2, (-la + lb + lc + p1)^2, 
      (la - lb - p1)^2, (-lc + p3)^2, la^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     -3.51439052860938331365915978798060284463`25. - 
      0.02288775601391895190406760910255261885`25./eps^5 + 
      0.17900002313112372448631512997717798642`25./eps^4 - 
      0.11310520719983187490539946596098502254`25./eps^3 - 
      1.4746922144488569232420481601654946864`25./eps^2 - 
      5.75177342378268104607039534488885404076`25./eps]}, 
   {i[54], coefficient[(s13*(s12 + s23))/2], 
    integration[{(lb - p2)^2, (-lb - lc + p2 + p3)^2, (-la + lc + p1)^2, 
      (-lc + p3)^2, (-la - lb + p1 + p2 + p3)^2, (la + lb)^2, lb^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], Z3, numericresult[
     1.39446463125240002200934935297018195474`25. - 
      0.01157407407407407407407407407407407407`25./eps^5 + 
      0.07799315873704515906352828132555607786`25./eps^4 - 
      0.10341257324066299818791508269590467806`25./eps^3 - 
      0.24421500341924448478939878085420388933`25./eps^2 - 
      1.09133079329877390860531146851740948231`25./eps]}, 
   {i[55], coefficient[(s13*s23)/2], integration[{(-lb - lc + p2 + p3)^2, 
      (-la + lc + p1)^2, (la - p1)^2, (-lc + p3)^2, (-la - lb + p1 + p2 + p3)^
       2, (la + lb)^2, lb^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1}], S3, 
    numericresult[9.00327686466178904571376853062087017931`25. - 
      0.03866635486072803122799683459548330544`25./eps^3 + 
      0.29519656520627317309738364883349634933`25./eps^2 + 
      1.79890533959416922800490606882834989799`25./eps]}, 
   {i[56], coefficient[(s13*(s12 + s23))/2], 
    integration[{(-la - lc + p2)^2, (-la - lc + p1 + p2)^2, lb^2, la^2, 
      (lb - lc)^2, (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, lc^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1}], S3, numericresult[
     -726.49452663914759959803555859720017871127`25. + 
      0.01041666666666666666666666666666666667`25./eps^6 + 
      0.00122690662142066098477910530698460109`25./eps^5 - 
      0.02086612068159988435107340827455596988`25./eps^4 - 
      1.45017364796494071631756253337638446566`25./eps^3 - 
      13.94768363230625061145583240184168839832`25./eps^2 - 
      108.01931241063401527017276568827515685149`25./eps]}, 
   {i[57], coefficient[(s13*(s12 + s23))/2], 
    integration[{(-la - lc + p2)^2, (-la - lc + p1 + p2)^2, lb^2, 
      (lb - lc)^2, (-lc + p2)^2, (-la + lb - lc + p1 + p2)^2, 
      (-lb + lc + p3)^2, lc^2}, {1, 1, 1, 1, 1, 1, 1, 1}], Z3, 
    numericresult[1266.96653938658880213163547362485078284857`25. + 
      0.16666666666666666666666666666666666667`25./eps^5 - 
      0.67990692361330598804194939406242161737`25./eps^4 - 
      0.47990784292830997380391227730145913104`25./eps^3 + 
      10.50986209031344159679642956083715014012`25./eps^2 - 
      151.14426362213096098598625869775584402837`25./eps]}, 
   {i[58], coefficient[(s12*s23)/2], integration[{la^2, lb^2, lc^2, 
      (lc - p2)^2, (la - p1 - p2 - p3)^2, (la - lb)^2, (lb - lc)^2, 
      (la - lb - p1)^2, (-la + lc + p1)^2, (-la + lc + p1 + p3)^2, 
      (la - lc)^2, (la - p1 - p2 - p3)^2 - (p2 + p3)^2}, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1}], S3, 
    numericresult[1508.50203826366099160923952054800709749414`25. - 
      0.09884259259259259259259259259259259259`25./eps^6 - 
      0.00045241100089789552469312368502815673`25./eps^5 + 
      1.45276657009549946261154665861638616003`25./eps^4 + 
      7.29152982254721422095140272126866879478`25./eps^3 + 
      36.31845226337003702014216292054069552382`25./eps^2 + 
      227.01706365955477083052385969165673244613`25./eps]},
   {i[59], coefficient[-(s12*s23*(s12-s23))/2], integration[{la^2, lb^2, (lb - lc)^2, 
      lc^2, (lc - p2)^2, (la + lc - p2)^2, (la + lc - p1 - p2)^2, 
      (-la + lb - lc + p1 + p2)^2, (-lb + lc + p3)^2, (la - lb + lc + p3)^2, 
      (lc - p1 - p2)^2}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1}], S3, 
    numericresult[-1292.04815994335006829061502395454861347153`25. -
0.06222993827160493827160493827160493827`25./eps^6 -
0.17144500392827649894326269309751323914`25./eps^5 +
1.81954123899246612866385654239621238887`25./eps^4 +
5.75103883081579563187249762790150092127`25./eps^3 +
5.52540654622299369957748971735135048587`25./eps^2 + 
29.97585133447814727594451923635993128009`25./eps]}}
 }


==> anc/tutorial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49094,       1180]
NotebookOptionsPosition[     41716,       1060]
NotebookOutlinePosition[     42113,       1076]
CellTagsIndexPosition[     42070,       1073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three-loop three-point form factors in N=4 SYM", "Title",
 CellChangeTimes->{{3.902922568554822*^9, 
  3.902922600415936*^9}},ExpressionUUID->"81c3da12-087f-4026-93a5-\
1abf01bb9813"],

Cell["\<\
This is a tutorial notebook describing the usage of the ancillary file.
by Xin Guan, Guanda Lin, Xiao Liu, Yan-Qing Ma, and Gang Yang\
\>", "Text",
 CellChangeTimes->{{3.8733566625661087`*^9, 3.87335673827715*^9}, {
  3.87336263837416*^9, 3.873362644810092*^9}, {3.873362691085064*^9, 
  3.873362715782902*^9}, {3.873363398030248*^9, 3.8733633990428715`*^9}, {
  3.8733634318021727`*^9, 3.873363433243414*^9}, {3.8733637389048233`*^9, 
  3.873363791485924*^9}, {3.902818703288958*^9, 3.902818720270032*^9}, {
  3.902923135755451*^9, 3.902923154786634*^9}, {3.90292350149981*^9, 
  3.902923507955888*^9}, {3.902923550306036*^9, 3.902923660205077*^9}, {
  3.902927368933169*^9, 
  3.902927370889123*^9}},ExpressionUUID->"082505ac-8818-44de-972d-\
1c6aa1465d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AncillaryFile", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<ThreeLoopFormFactor2.txt\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9140095837158756`*^9, 3.914009593787396*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5fa0c2b7-b0e8-4cee-b43f-e66897731fcf"],

Cell["The three-loop planar form factors is ", "Text",
 CellChangeTimes->{{3.902923276867126*^9, 3.9029232795627613`*^9}, {
  3.902923325035081*^9, 3.902923348890502*^9}, {3.902931175039515*^9, 
  3.902931180954256*^9}, {3.902931282286681*^9, 
  3.9029312840139103`*^9}},ExpressionUUID->"315e9980-de4c-4f38-b63c-\
941bc40deca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\"\<ThreeLoopPlanarFormFactor\>\"", "/.", 
  "AncillaryFile"}]], "Input",
 CellChangeTimes->{{3.9029232121159897`*^9, 3.902923223771784*^9}, 
   3.9029239309920187`*^9, {3.902931147064345*^9, 3.902931148467866*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"023fbdbe-880b-41d1-be92-ccabe819ed72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "336.70785854962143895562058729482294482734`30."}], "-", 
  FractionBox["4.5`30.", 
   SuperscriptBox["eps", "6"]], "+", 
  FractionBox[
   "9.35748693755926167713263363968538366901847252458404839424`30.", 
   SuperscriptBox["eps", "5"]], "-", 
  FractionBox["22.61361388484339802686664192856681951209`30.", 
   SuperscriptBox["eps", "4"]], "+", 
  FractionBox["55.88936289288131467534140238553974658748`30.", 
   SuperscriptBox["eps", "3"]], "-", 
  FractionBox["77.25012475025536840124498654251611885868`30.", 
   SuperscriptBox["eps", "2"]], "+", 
  FractionBox["92.96191132793396878796403185167804917652`30.", 
   "eps"]}]], "Output",
 CellChangeTimes->{
  3.90292322403548*^9, 3.902923933185666*^9, 3.902926486110704*^9, 
   3.902926691833172*^9, 3.902927378827156*^9, {3.9029311433990307`*^9, 
   3.90293115785395*^9}, 3.902931285325296*^9, 3.9029314089219017`*^9, 
   3.903168689373166*^9, 3.903168941232256*^9, 3.914009596705038*^9, 
   3.914009714395422*^9, 3.9149735856651764`*^9, 3.914973708233037*^9, {
   3.914987339272278*^9, 3.914987357507152*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"e3481eab-30cc-4211-a111-8a94e42c69a0"]
}, Open  ]],

Cell["\<\
where eps = (4-D)/2  and D is the space time dimension. The result has \
30-digits precision.\
\>", "Text",
 CellChangeTimes->{{3.902927054454265*^9, 3.902927137914915*^9}, {
  3.902927408714685*^9, 
  3.9029274089991093`*^9}},ExpressionUUID->"c665dc4c-c398-4a26-82b2-\
7956b6cda270"],

Cell["The three-loop non-planar  form factor is ", "Text",
 CellChangeTimes->{{3.839750839390279*^9, 3.839750915155697*^9}, {
   3.8397517394030323`*^9, 3.8397517416427135`*^9}, {3.902923366098757*^9, 
   3.902923378957942*^9}, {3.902923933748015*^9, 3.9029239349695177`*^9}, {
   3.902931184682206*^9, 3.902931191019018*^9}, 
   3.902931227544935*^9},ExpressionUUID->"d0579cad-89c0-461e-87fb-\
9c8d0f2a6ab4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\"\<ThreeLoopNonPlanarFormFactor\>\"", "/.", 
  "AncillaryFile"}]], "Input",
 CellChangeTimes->{{3.9029232682456636`*^9, 3.9029232685657387`*^9}, 
   3.902923931502736*^9, {3.902931152137003*^9, 3.902931153515216*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"86288553-516d-4e89-959c-a3ebae9c2109"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "265.40179412635230052507334833866195644641`30."}], "-", 
  FractionBox[
   "9.9830729114759243254510727388545702825018301897423315795969`30.", 
   "eps"]}]], "Output",
 CellChangeTimes->{
  3.9029232692529507`*^9, 3.9029239360250673`*^9, 3.90292648614292*^9, 
   3.90292669297824*^9, 3.902927378896893*^9, 3.9029311539640703`*^9, 
   3.9029312812952957`*^9, 3.902931408943643*^9, 3.9031686894360943`*^9, 
   3.903168941294746*^9, 3.914009729498502*^9, 3.9149735857285013`*^9, 
   3.9149737082933764`*^9, {3.914987339302635*^9, 3.9149873575149527`*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"b77d6911-bdf9-45f9-8305-f91f9e117dc9"]
}, Open  ]],

Cell["\<\
We also provide one-loop and two-loop form factors for completeness,  which \
are\
\>", "Text",
 CellChangeTimes->{{3.902931199865389*^9, 
  3.902931277582266*^9}},ExpressionUUID->"29fc0b1b-368b-4fa5-98ab-\
f1e8488e3c23"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<OneLoopFormFactor\>\"", "/.", 
  "AncillaryFile"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<TwoLoopFormFactor\>\"", "/.", "AncillaryFile"}]}], "Input",
 CellChangeTimes->{{3.902931248605608*^9, 3.902931264811845*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1081b521-5039-4811-aec8-9b0f3dd155c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.9389544213623688510521976829443842316102934858904580264938`30."}], 
  "-", 
  FractionBox["3.`30.", 
   SuperscriptBox["eps", "2"]], "+", 
  FractionBox[
   "2.0794415416798359282516963643745297042265004030807657623621`30.", "eps"],
   "+", 
  RowBox[{
  "7.1803848590792663620483466974181534008806358940856518443008`30.", " ", 
   "eps"}], "+", 
  RowBox[{
  "5.001957774277690374219566072737405646529422851623544807557`30.", " ", 
   SuperscriptBox["eps", "2"]}], "+", 
  RowBox[{"16.56206689790947350393283789417898981005`30.", " ", 
   SuperscriptBox["eps", "3"]}], "+", 
  RowBox[{
  "15.2588975513134545777289998453568089729677896234606937505791`30.", " ", 
   SuperscriptBox["eps", "4"]}]}]], "Output",
 CellChangeTimes->{{3.902931257373261*^9, 3.9029312797649612`*^9}, 
   3.902931408963355*^9, 3.9031686894920063`*^9, 3.9031689413420515`*^9, 
   3.9140097296385803`*^9, 3.9149735857983456`*^9, 3.914973708354618*^9, {
   3.914987339309578*^9, 3.914987357543879*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"92d006a9-5dfd-40ee-a71e-9d508f5699dc"],

Cell[BoxData[
 RowBox[{"11.488198011595422821304147408795597611295561552696208739884`30.", 
  "+", 
  FractionBox["4.5`30.", 
   SuperscriptBox["eps", "4"]], "-", 
  FractionBox[
   "6.2383246250395077847550890931235891126795965745251559145472`30.", 
   SuperscriptBox["eps", "3"]], "+", 
  FractionBox[
   "10.446302926991352618867177167272182851445991149681336385536`30.", 
   SuperscriptBox["eps", "2"]], "-", 
  FractionBox["27.19055582563166441239617067890102579642`30.", "eps"], "-", 
  RowBox[{"37.3474622445613667597303633321944067039`30.", " ", "eps"}], "+", 
  RowBox[{"33.9373287092624211621800426545471009733`30.", " ", 
   SuperscriptBox["eps", "2"]}]}]], "Output",
 CellChangeTimes->{{3.902931257373261*^9, 3.9029312797649612`*^9}, 
   3.902931408963355*^9, 3.9031686894920063`*^9, 3.9031689413420515`*^9, 
   3.9140097296385803`*^9, 3.9149735857983456`*^9, 3.914973708354618*^9, {
   3.914987339309578*^9, 3.9149873575461473`*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"f11f9a50-29db-4b1a-a76a-0481fef087e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals", "Section",
 CellChangeTimes->{{3.902923859371561*^9, 
  3.902923870817075*^9}},ExpressionUUID->"c2c0d287-0ecb-4a1b-905b-\
5d0efb6174c0"],

Cell["\<\
The three-loop three-point form factors can be expressed as linear \
combinations of Feynman integrals. We give the coefficients and Feynman \
integrals explicitly. 
We take the leading-color correction part as an example, which contains 56 \
integration functions:\
\>", "Text",
 CellChangeTimes->{{3.839750839390279*^9, 3.839750915155697*^9}, {
  3.8397517394030323`*^9, 3.8397517416427135`*^9}, {3.902924408190089*^9, 
  3.902924644396667*^9}},ExpressionUUID->"45f8ea7f-d825-4999-bef3-\
a0bc89517241"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"integrations", "=", 
   RowBox[{"\"\<PlanarIntegral\>\"", "/.", "AncillaryFile"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"integrations", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.902923954546335*^9, 3.902923968440118*^9}, {
  3.9029240024516897`*^9, 3.9029240065874643`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1f7a0665-31ec-45b4-a4e5-caa438fb1621"],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{
  3.902924007128106*^9, 3.9029246602609463`*^9, 3.902926695982114*^9, 
   3.902927378922495*^9, 3.9029314089867773`*^9, 3.903168689561554*^9, 
   3.9031689414202023`*^9, 3.914009735443302*^9, 3.91497370846412*^9, {
   3.9149873393431797`*^9, 3.914987357554799*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"678340d3-907a-422e-929f-4b66b53d3904"]
}, Open  ]],

Cell["\<\
In the following illustration, we take integration function No.56 as an \
example.\
\>", "Text",
 CellChangeTimes->{{3.8397509573749857`*^9, 3.8397509845138664`*^9}, {
  3.83975174762574*^9, 
  3.839751764520508*^9}},ExpressionUUID->"1242f256-3480-4e97-9e16-\
370a3876eca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrationOrdinal", "=", "56"}], ";"}]], "Input",
 CellChangeTimes->{{3.839750995312701*^9, 3.8397510051528993`*^9}, {
  3.8451907543607597`*^9, 3.845190776440383*^9}, {3.845190810006453*^9, 
  3.845190815490986*^9}, {3.902924021264492*^9, 3.9029240229558496`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a9ddedc9-e20d-4867-9490-db8ed896c411"],

Cell["Of the integration function under consideration:", "Text",
 CellChangeTimes->{{3.8397510309338303`*^9, 3.8397511325798097`*^9}, {
  3.839751769130474*^9, 
  3.8397517705914145`*^9}},ExpressionUUID->"718950ea-a96d-4cb1-ab35-\
dfc1e5139047"],

Cell["propagator list:", "Text",
 CellChangeTimes->{{3.8397510218415585`*^9, 3.8397510237834625`*^9}, {
  3.839751140682957*^9, 3.839751146886875*^9}, {3.90292404402702*^9, 
  3.9029240521395073`*^9}, {3.902931308824662*^9, 
  3.902931314954986*^9}},ExpressionUUID->"88fefdad-81ba-40fe-8e7d-\
706a2a16fdff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrations", "[", 
   RowBox[{"[", "integrationOrdinal", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8397510218415585`*^9, 3.8397510237834625`*^9}, {
  3.839751140682957*^9, 3.839751146886875*^9}, {3.90292404402702*^9, 
  3.9029240521395073`*^9}, {3.902931308824662*^9, 3.902931310130909*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"edbdc7f3-c859-44a9-af1b-08d9763c3642"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "la"}], "+", "lb", "-", "lc", "+", "p1", "+", "p2"}], 
     ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "la"}], "+", "lb", "-", "lc", "+", "p1", "+", "p2", "+", 
      "p3"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "lb"}], "+", "lc"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"la", "-", "lb"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"lc", "-", "p1", "-", "p2"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "la"}], "+", "p1", "+", "p2", "+", "p3"}], ")"}], "2"], 
   ",", 
   SuperscriptBox["lb", "2"], ",", 
   SuperscriptBox["lc", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8397511484990277`*^9, {3.845190756876418*^9, 3.845190779235098*^9}, {
   3.8451908120831413`*^9, 3.8451908174697647`*^9}, {3.90292403052367*^9, 
   3.902924052472583*^9}, 3.90292436861025*^9, 3.902924668306015*^9, 
   3.902926696045659*^9, 3.90292737896078*^9, 3.9029314090199213`*^9, 
   3.9031686896088643`*^9, 3.9031689414831314`*^9, 3.9140097355610104`*^9, 
   3.914973708546811*^9, {3.914987339378291*^9, 3.914987357589013*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"45f10268-4927-4e12-a4be-56412f9aa551"]
}, Open  ]],

Cell["propagator power countings: ", "Text",
 CellChangeTimes->{{3.902931320348247*^9, 
  3.9029313235322733`*^9}},ExpressionUUID->"f50bf642-c84d-47b7-be88-\
0f36cf5a2d05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrations", "[", 
   RowBox[{"[", "integrationOrdinal", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.839751160090988*^9, 3.8397511887405925`*^9}, {
   3.902924055687109*^9, 3.902924056620633*^9}, 3.9029313181279078`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"f28bd79f-c98a-4459-ab33-e9da25ee1527"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.8397511892045946`*^9, 3.845190758486754*^9, 3.8451907913232727`*^9, 
   3.8451908216203117`*^9, 3.9029240569118853`*^9, 3.902924369547488*^9, 
   3.9029246690998783`*^9, 3.9029266960673656`*^9, 3.902927378986827*^9, 
   3.902931409046226*^9, 3.903168689655756*^9, 3.9031689415460396`*^9, 
   3.9140097356444783`*^9, 3.914973708610157*^9, {3.9149873393907623`*^9, 
   3.914987357616138*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"84efa89d-dcd5-4845-b1d9-e9737e3e82c1"]
}, Open  ]],

Cell[TextData[{
 "Mandelstam variables  {s[1,2],s[1,3],s[2,3]} are defined as ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "i"], "+", 
      SubscriptBox["p", "j"]}], ")"}], "2"]}]], "Input",
  CellChangeTimes->{{3.83963963105837*^9, 3.8396396321365767`*^9}, {
   3.839639671732705*^9, 3.839639676971531*^9}, {3.8396408142546816`*^9, 
   3.8396409235251155`*^9}, {3.8396409595593834`*^9, 
   3.8396410289515133`*^9}, {3.8396493319360633`*^9, 
   3.8396495441003237`*^9}, {3.839649574262705*^9, 3.839649637017932*^9}, {
   3.8396500324804845`*^9, 3.839650115697683*^9}},ExpressionUUID->
  "d4cc2064-b45b-4fc4-b9b8-21a2bcc1f78e"],
 ",  where ",
 Cell[BoxData[
  SubscriptBox["p", "i"]], "Input",
  CellChangeTimes->{{3.83963963105837*^9, 3.8396396321365767`*^9}, {
   3.839639671732705*^9, 3.839639676971531*^9}, {3.8396408142546816`*^9, 
   3.8396409235251155`*^9}, {3.8396409595593834`*^9, 
   3.8396410289515133`*^9}, {3.8396493319360633`*^9, 
   3.8396495441003237`*^9}, {3.839649574262705*^9, 3.839649637017932*^9}, {
   3.8396500324804845`*^9, 3.839650115697683*^9}},ExpressionUUID->
  "5dad1d90-3368-46c7-b79b-216eb1a6b3ce"],
 " are form factor external momenta. \nThe numeric result of the integral at \
s[1,2]=s[1,3]=s[2,3]=-2 is given as follows,  note for the prefactor: \
e^(Subscript[\[Gamma], E]*(4-D)/2)/(i \[Pi]^(D/2) ) for each loop"
}], "Text",
 CellChangeTimes->{{3.902927563872507*^9, 3.9029276072392282`*^9}, {
  3.902931335884016*^9, 
  3.902931387154623*^9}},ExpressionUUID->"272232db-ac49-41ab-a445-\
a91cfd8f8182"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrations", "[", 
   RowBox[{"[", "integrationOrdinal", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"5", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.902924131947709*^9, 3.902924134681323*^9}, {
  3.902924224805336*^9, 3.902924236964917*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d12f3884-38b1-404f-84b2-04fe87496c1c"],

Cell[BoxData[
 RowBox[{"0.39276449772074486382951436872922977893`25.", "-", 
  FractionBox["0.04932585044867726019180152934322452616`25.", 
   SuperscriptBox["eps", "3"]], "+", 
  FractionBox["0.15816582988797939523062330063088230814`25.", 
   SuperscriptBox["eps", "2"]], "+", 
  FractionBox["0.07452886439117155530588103035547384216`25.", 
   "eps"]}]], "Output",
 CellChangeTimes->{{3.902924229006156*^9, 3.902924237275607*^9}, 
   3.9029243703709106`*^9, 3.90292467042234*^9, 3.902926696098434*^9, 
   3.902927379026782*^9, 3.902931409071825*^9, 3.9031686896925187`*^9, 
   3.9031689416084995`*^9, 3.914009735722401*^9, 3.914973708672223*^9, {
   3.9149873394209957`*^9, 3.914987357624339*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"ea51f4e5-46cf-452f-baf7-bfc69d1f6f61"]
}, Open  ]],

Cell["coefficient of the integral:", "Text",
 CellChangeTimes->{{3.902931395208075*^9, 
  3.902931398489169*^9}},ExpressionUUID->"ed45f51e-33ed-4a27-bcec-\
470240257287"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrations", "[", 
   RowBox[{"[", "integrationOrdinal", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.839751212614606*^9, 3.83975123886071*^9}, {
   3.8397517741165266`*^9, 3.8397517755936728`*^9}, {3.902924062340733*^9, 
   3.902924065612465*^9}, {3.902924180768762*^9, 3.902924196956923*^9}, {
   3.902924300299111*^9, 3.902924310127211*^9}, {3.902924812947547*^9, 
   3.9029248185224953`*^9}, 3.9029313934752893`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"441404a9-4d60-439f-b0c6-0bff9069d494"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "s13"}], "-", "s23"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8397512398845415`*^9, {3.9029240629445887`*^9, 3.902924065857284*^9}, 
   3.902924121936606*^9, 3.9029243732037067`*^9, 3.902924672157111*^9, 
   3.9029266961228237`*^9, 3.902927379057549*^9, 3.902931409094083*^9, 
   3.903168689718747*^9, 3.9031689416714473`*^9, 3.9140097358005533`*^9, 
   3.914973708735347*^9, {3.914987339429739*^9, 3.914987357651342*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"06a39f43-f791-448d-9190-89d325815d1d"]
}, Open  ]],

Cell["\<\
Given Mandelstam input {s[1,2],s[1,3],s[2,3]} and the considering integration \
function, there may be more than one input that contributes. We use a tag to \
identify the symmetry of the integration function. Possible tags are \
Id(identity), Z3(cyclic), or S3(permutation).\
\>", "Text",
 CellChangeTimes->{{3.839751571217269*^9, 3.8397515982998433`*^9}, {
  3.8397516394515104`*^9, 3.8397517197172365`*^9}, {3.839751984701063*^9, 
  3.8397519979699154`*^9}, {3.8397520408576093`*^9, 3.8397521060206575`*^9}, {
  3.839752195170335*^9, 3.8397523162132006`*^9}, {3.902925352909205*^9, 
  3.90292553069696*^9}, {3.902925603090455*^9, 3.902925603614306*^9}, {
  3.902925826828865*^9, 3.902925894945676*^9}, {3.902926054615364*^9, 
  3.9029261123768673`*^9}, {3.902927624051344*^9, 
  3.902927631807412*^9}},ExpressionUUID->"6fc05912-918b-4505-aebd-\
a13b83e46b58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrations", "[", 
   RowBox[{"[", "integrationOrdinal", "]"}], "]"}], "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.90292484251542*^9, 3.9029248478121033`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"aadbce72-c1de-4055-95cc-d87b1773ccba"],

Cell[BoxData["Z3"], "Output",
 CellChangeTimes->{
  3.902924848093148*^9, 3.902925325379409*^9, 3.902926121111223*^9, 
   3.9029266961507063`*^9, 3.902927379089671*^9, 3.9029314091153507`*^9, 
   3.903168689749928*^9, 3.903168941718353*^9, 3.914009737798482*^9, 
   3.914973708802519*^9, {3.91498733946021*^9, 3.9149873576595097`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"568b2c2a-77a2-4c65-83b9-4fbb4322cd6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-loop Form Factors and IR subtraction", "Section",
 CellChangeTimes->{{3.902962529536767*^9, 
  3.9029625569589996`*^9}},ExpressionUUID->"7cd89a9e-5af2-432d-956f-\
d8191644b154"],

Cell["Load integrals contributing to leading-color form factors", "Text",
 CellChangeTimes->{{3.839752348856855*^9, 3.839752365798617*^9}, {
   3.902924383735277*^9, 3.9029243940230007`*^9}, {3.902924956167836*^9, 
   3.902925129505577*^9}, {3.902926182570208*^9, 3.902926197737014*^9}, {
   3.902962568683093*^9, 3.902962591456093*^9}, 
   3.9029631148647394`*^9},ExpressionUUID->"7ac0610b-0ae6-4097-bbec-\
d63c9e782af3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"integrations", "=", 
   RowBox[{"\"\<PlanarIntegral\>\"", "/.", "AncillaryFile"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"integrations", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.902923954546335*^9, 3.902923968440118*^9}, {
  3.9029240024516897`*^9, 3.9029240065874643`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"13ff37a3-4c2f-454a-8b8e-9df7535db0a2"],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{
  3.902963321615967*^9, 3.903168689797216*^9, 3.903168941765617*^9, 
   3.91400974444944*^9, 3.9149735988758726`*^9, {3.914973708866772*^9, 
   3.91497371961125*^9}, {3.914987339469555*^9, 3.9149873576860447`*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"439050e6-c28a-41a6-87a8-4b5288a032a1"]
}, Open  ]],

Cell["\<\
The numeric result of the integral at s[1, 2] = s[1, 3] = s[2, 3] = -2\
\>", "Text",
 CellChangeTimes->{{3.9029626214861317`*^9, 
  3.9029626229595823`*^9}},ExpressionUUID->"7bed7982-0e47-413e-bca9-\
b5d23c066ac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericRule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"s13", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"s23", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902962425931522*^9, 3.9029624384567523`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e8a8b108-d7b1-41a1-b3db-becefc374376"],

Cell["\<\
Adding up all integration functions for all inputs will recover the whole \
form factor result (leading-color correction part). \
\>", "Text",
 CellChangeTimes->{{3.839752348856855*^9, 3.839752365798617*^9}, {
  3.902924383735277*^9, 3.9029243940230007`*^9}, {3.902924956167836*^9, 
  3.902925129505577*^9}, {3.902926182570208*^9, 
  3.902926197737014*^9}},ExpressionUUID->"f9d430b9-5d22-4f0f-a825-\
0d58e85c2cf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThreeloopPlanarFF", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"inttemp", "=", 
         RowBox[{"integrations", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"inttemp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "===", "Id"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}], 
            ")"}], "*", 
           RowBox[{"inttemp", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inttemp", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "===", "Z3"}], ",", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"inttemp", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}],
               ")"}], "*", 
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"6", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"inttemp", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}],
               ")"}], "*", 
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}]}], "]"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", "integrations", "]"}]}], "}"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9029623829845934`*^9, 3.90296239731112*^9}, 
   3.9029624432578225`*^9, {3.9029624894718614`*^9, 3.902962498612316*^9}, {
   3.902962844019415*^9, 3.9029628441505055`*^9}, 3.902963161470542*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"e67fcdd4-fc6e-4a60-af41-336892e37878"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4.49999999999999999999999999999999999939`24.3744589128225", 
     SuperscriptBox["eps", "6"]]}], "+", 
   FractionBox["9.35748693755926167713263363968538367065`24.21247021792248", 
    SuperscriptBox["eps", "5"]], "-", 
   FractionBox["22.61361388484339802686664192856681951056`24.023228848207463", 
    SuperscriptBox["eps", "4"]], "+", 
   FractionBox["55.88936289288131467534140238553974658119`23.975350864104", 
    SuperscriptBox["eps", "3"]], "-", 
   FractionBox["77.25012475025536840124498654251611885472`23.42378232926128", 
    
    SuperscriptBox["eps", "2"]], "+", 
   FractionBox["92.96191132793396878796403185167804916951`22.798540894560876",
     "eps"], "-", 
   "336.70785854962143895562058729482283805885`22.71987867833188", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -6, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {-4.49999999999999999999999999999999999939`24.3744589128225, 
    9.35748693755926167713263363968538367065`24.21247021792248, \
-22.61361388484339802686664192856681951056`24.023228848207463, 
    55.88936289288131467534140238553974658119`23.975350864104, \
-77.25012475025536840124498654251611885472`23.42378232926128, 
    92.96191132793396878796403185167804916951`22.798540894560876, \
-336.70785854962143895562058729482283805885`22.71987867833188}, -6, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.902962444225115*^9, 3.90296250102221*^9, 3.9029628447266555`*^9, 
   3.9029633218913555`*^9, 3.903168689844084*^9, 3.903168941891003*^9, 
   3.914009744601424*^9, 3.914973599011436*^9, {3.9149737089521527`*^9, 
   3.9149737197317057`*^9}, {3.914987339627849*^9, 3.9149873576984262`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"f409cf7d-5c66-4371-87d0-c793ea67bb1c"]
}, Open  ]],

Cell["\<\
BDS IR Subtraction:  The three-loop leading-color IR divergence is given in \
(3.4) in the paper\
\>", "Text",
 CellChangeTimes->{{3.9029624511269536`*^9, 3.9029624512815394`*^9}, {
  3.9029626408615365`*^9, 3.9029626587740307`*^9}, {3.902962725406344*^9, 
  3.9029627680899153`*^9}, {3.9029631940404854`*^9, 
  3.9029631947095275`*^9}},ExpressionUUID->"87eb17b3-3556-489b-b180-\
e17632cedf8d"],

Cell["\<\
Especially, the two numbers X and C3 were obtained in (3.10) and (3.11)\
\>", "Text",
 CellChangeTimes->{{3.9029626809794655`*^9, 3.902962705876243*^9}, {
  3.9029627735731087`*^9, 
  3.902962799012486*^9}},ExpressionUUID->"b45337fe-e72c-4d78-94d7-\
a7f73720e544"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"31", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1909", "48"], 
     RowBox[{"Zeta", "[", "6", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"C3", "=", 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["181", "3"], 
     RowBox[{"Zeta", "[", "6", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9028662564510975`*^9, 3.902866300345081*^9}, 
   3.9029626996040173`*^9, {3.9029628005325937`*^9, 3.902962804866595*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"074a1083-310e-4b58-afd0-45210bdea78c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OneloopFF", "=", 
   RowBox[{"\"\<OneLoopFormFactor\>\"", "/.", "AncillaryFile"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TwoloopFF", "=", 
   RowBox[{"\"\<TwoLoopFormFactor\>\"", "/.", "AncillaryFile"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.902962824271358*^9, 3.9029628370373135`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"6f237a85-1053-480e-95d8-953347e46a15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThreeloopBDS", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], " ", 
        RowBox[{"OneloopFF", "^", "3"}]}], "+", 
       RowBox[{"TwoloopFF", "*", "OneloopFF"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"11", "/", "2"}], " ", 
           RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Zeta", "[", "2", "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "eps"}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"OneloopFF", "/.", 
          RowBox[{"eps", "\[RuleDelayed]", 
           RowBox[{"3", " ", "eps"}]}]}], ")"}]}], "+", "C3"}], ",", "60"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902866173125653*^9, 3.9028661798856363`*^9}, {
  3.9029628102220364`*^9, 3.902962810554615*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"ce7a0b23-0a9c-4f4d-832d-7376fc76f8c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4.5`28.920818753952375", 
     SuperscriptBox["eps", "6"]]}], "+", 
   FractionBox["9.35748693755926167713263363968538366902`28.795880017344075", 
    
    SuperscriptBox["eps", "5"]], "-", 
   FractionBox["22.61361388484339802686664192856681951209`28.900850682170198", 
    SuperscriptBox["eps", "4"]], "+", 
   FractionBox["55.88936289288131467534140238553974658753`28.83625825761488", 
    
    SuperscriptBox["eps", "3"]], "-", 
   FractionBox["77.25012475025536840124498654251611885865`28.84588959281749", 
    
    SuperscriptBox["eps", "2"]], "+", 
   FractionBox["92.96191132793396878796403185167804917057`28.58166339558683", 
    "eps"], "-", 
   "328.33580576846310695242574385420700024619`28.875875846738374", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -6, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {-4.5`28.920818753952375, 
    9.35748693755926167713263363968538366902`28.795880017344075, \
-22.61361388484339802686664192856681951209`28.900850682170198, 
    55.88936289288131467534140238553974658753`28.83625825761488, \
-77.25012475025536840124498654251611885865`28.84588959281749, 
    92.96191132793396878796403185167804917057`28.58166339558683, \
-328.33580576846310695242574385420700024619`28.875875846738374}, -6, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.902962850146257*^9, 3.903168689922618*^9, 3.9031689420636525`*^9, 
   3.914009744698277*^9, 3.914973599106289*^9, {3.9149737090660205`*^9, 
   3.9149737198647203`*^9}, {3.91498733968958*^9, 3.914987357737372*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"629a8c73-1eba-486b-8b58-cc26a86c6b5c"]
}, Open  ]],

Cell["\<\
The three-loop remainder is given by L. J. Dixon, A. J. McLeod, and M. \
Wilhelm in arXiv:2012.12286 as\
\>", "Text",
 CellChangeTimes->{{3.9029628513833055`*^9, 3.9029629738530617`*^9}, {
  3.902963098690327*^9, 
  3.902963101114328*^9}},ExpressionUUID->"8aca9f22-cb04-4dea-aafe-\
6f35561d4499"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThreeloopRemainder", "=", 
   RowBox[{"-", "8.3720527811583320031948434406158355072216724075651"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9029629999404163`*^9, 3.9029630080770836`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"73bf5f95-d052-41a6-83d5-0895291c8b70"],

Cell["Check the IR subtraction and the remainder", "Text",
 CellChangeTimes->{{3.902963090781145*^9, 
  3.9029631053763924`*^9}},ExpressionUUID->"73424fa7-b6f7-4ca7-a58a-\
982dbd19dd67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "ThreeloopPlanarFF", "-", "ThreeloopBDS", "-", "ThreeloopRemainder"}], "//",
   "Normal"}]], "Input",
 CellChangeTimes->{{3.9029630116856656`*^9, 3.9029630769688005`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"b80a6339-d1ad-47ca-896f-f2e83d5a876d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9029630302579975`*^9, 3.9029630773444257`*^9}, 
   3.9031686899850893`*^9, 3.9031689421890745`*^9, 3.914009744775524*^9, 
   3.9149735991774397`*^9, {3.914973709200888*^9, 3.914973719978592*^9}, {
   3.91498733972713*^9, 3.91498735774937*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"70f6b6f4-1072-4d22-982e-920b4e74e27a"]
}, Open  ]],

Cell["Load integrals contributing to subleading-color form factors", "Text",
 CellChangeTimes->{{3.839752348856855*^9, 3.839752365798617*^9}, {
  3.902924383735277*^9, 3.9029243940230007`*^9}, {3.902924956167836*^9, 
  3.902925129505577*^9}, {3.902926182570208*^9, 3.902926197737014*^9}, {
  3.902962568683093*^9, 3.902962591456093*^9}, {3.9029631148647394`*^9, 
  3.902963125285847*^9}},ExpressionUUID->"a67a36d7-9f1a-4082-8a12-\
6dcf3a588b79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"integrations", "=", 
   RowBox[{"\"\<NonPlanarIntegral\>\"", "/.", "AncillaryFile"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"integrations", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.902923954546335*^9, 3.902923968440118*^9}, {
  3.9029240024516897`*^9, 3.9029240065874643`*^9}, {3.9029631290707684`*^9, 
  3.90296312951562*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d02f27cd-4123-498d-844c-4e4f29897b69"],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{
  3.9029631321671705`*^9, 3.9031686900167923`*^9, 3.903168942236312*^9, 
   3.9140097448403063`*^9, 3.9140098067492695`*^9, 3.9149735992294426`*^9, {
   3.914973709261114*^9, 3.9149737200560207`*^9}, {3.914987339736746*^9, 
   3.9149873577566013`*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"10c8abb4-9fa7-43bb-81b3-f2739507d236"]
}, Open  ]],

Cell["\<\
The numeric result of the integral at s[1, 2] = s[1, 3] = s[2, 3] = -2\
\>", "Text",
 CellChangeTimes->{{3.9029626214861317`*^9, 
  3.9029626229595823`*^9}},ExpressionUUID->"13efaf2a-6159-4065-86bb-\
7688e8707b9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericRule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"s13", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"s23", "\[RuleDelayed]", 
      RowBox[{"-", "2"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902962425931522*^9, 3.9029624384567523`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"fb09bd6b-8f16-4bb4-857f-909daa2443b6"],

Cell["\<\
Adding up all integration functions for all inputs will recover the whole \
form factor result (leading-color correction part). \
\>", "Text",
 CellChangeTimes->{{3.839752348856855*^9, 3.839752365798617*^9}, {
  3.902924383735277*^9, 3.9029243940230007`*^9}, {3.902924956167836*^9, 
  3.902925129505577*^9}, {3.902926182570208*^9, 
  3.902926197737014*^9}},ExpressionUUID->"c534d15d-c62d-4dfe-9142-\
26c2b9056d52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThreeloopNonPlanarFF", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"inttemp", "=", 
         RowBox[{"integrations", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"inttemp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "===", "Id"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}], 
            ")"}], "*", 
           RowBox[{"inttemp", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inttemp", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "===", "Z3"}], ",", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"inttemp", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}],
               ")"}], "*", 
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"6", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"inttemp", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", "numericRule"}],
               ")"}], "*", 
             RowBox[{"inttemp", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}]}], "]"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"Length", "[", "integrations", "]"}]}], "}"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9029623829845934`*^9, 3.90296239731112*^9}, 
   3.9029624432578225`*^9, {3.9029624894718614`*^9, 3.902962498612316*^9}, {
   3.902962844019415*^9, 3.9029628441505055`*^9}, {3.9029631377265778`*^9, 
   3.9029631539707003`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"606e0e9d-2593-4d36-bda9-afcc59030c1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["9.98307291147592432545107275260863073074`21.3469276122675", 
     "eps"]}], "-", 
   "265.40179412635230052507313726178099419107`21.941649738163697", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {-9.98307291147592432545107275260863073074`21.3469276122675, \
-265.40179412635230052507313726178099419107`21.941649738163697}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.902963142568386*^9, 3.902963154304336*^9}, 
   3.903168690079279*^9, 3.90316894232996*^9, 3.914009744941451*^9, 
   3.914009806896098*^9, 3.9149735993128233`*^9, {3.9149737093558083`*^9, 
   3.914973720171853*^9}, {3.914987339780836*^9, 3.914987357788295*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"887f9646-5727-48b9-a16a-867bd7d533dd"]
}, Open  ]],

Cell["\<\
Subleading-color IR Subtraction: The three-loop subleading - color IR \
divergence is given in (3.13) in the paper\
\>", "Text",
 CellChangeTimes->{{3.9029632022643495`*^9, 
  3.902963230869317*^9}},ExpressionUUID->"a9d2eaa5-f00f-4cbe-804b-\
f511014cdc68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThreeloopNonPlanarIR", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Zeta", "[", "5", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"Zeta", "[", "2", "]"}], 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "eps"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9029632470191097`*^9, 3.902963279407206*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"76c244ff-9a14-4d5b-81be-6bd7ffeb726b"],

Cell["Check the IR subtraction", "Text",
 CellChangeTimes->{{3.902963312678142*^9, 
  3.9029633143529263`*^9}},ExpressionUUID->"e8a6094c-c0f5-490b-82a4-\
ba25f96a3ce6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThreeloopNonPlanarFF", "-", "ThreeloopNonPlanarIR"}]], "Input",
 CellChangeTimes->{{3.9029632824661484`*^9, 3.9029633022448397`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a4d2a2a7-9a21-4693-b64d-42f79514768c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
   "-", "265.40179412635230052507313726178099419107`21.941649738163697"}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "1"],
    SeriesData[$CellContext`eps, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {-265.40179412635230052507313726178099419107`21.941649738163697}, 0, 1, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.902963292293078*^9, 3.9029633025528517`*^9}, 
   3.903168690126601*^9, 3.90316894239248*^9, 3.914009745024659*^9, 
   3.9140098069771547`*^9, 3.9149735993938923`*^9, {3.914973709445959*^9, 
   3.914973720272293*^9}, {3.914987339824502*^9, 3.914987357829083*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"ce9fa17d-da2f-4c73-8e03-fbc2969f4f78"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1293, 1005},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c3446f7-eb02-45e5-9232-f625db1819ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 98, "Title",ExpressionUUID->"81c3da12-087f-4026-93a5-1abf01bb9813"],
Cell[772, 27, 769, 13, 58, "Text",ExpressionUUID->"082505ac-8818-44de-972d-1c6aa1465d7a"],
Cell[1544, 42, 437, 11, 30, "Input",ExpressionUUID->"5fa0c2b7-b0e8-4cee-b43f-e66897731fcf"],
Cell[1984, 55, 328, 5, 35, "Text",ExpressionUUID->"315e9980-de4c-4f38-b63c-941bc40deca3"],
Cell[CellGroupData[{
Cell[2337, 64, 318, 5, 30, "Input",ExpressionUUID->"023fbdbe-880b-41d1-be92-ccabe819ed72"],
Cell[2658, 71, 1181, 23, 98, "Output",ExpressionUUID->"e3481eab-30cc-4211-a111-8a94e42c69a0"]
}, Open  ]],
Cell[3854, 97, 294, 7, 35, "Text",ExpressionUUID->"c665dc4c-c398-4a26-82b2-7956b6cda270"],
Cell[4151, 106, 409, 6, 35, "Text",ExpressionUUID->"d0579cad-89c0-461e-87fb-9c8d0f2a6ab4"],
Cell[CellGroupData[{
Cell[4585, 116, 321, 5, 30, "Input",ExpressionUUID->"86288553-516d-4e89-959c-a3ebae9c2109"],
Cell[4909, 123, 671, 12, 52, "Output",ExpressionUUID->"b77d6911-bdf9-45f9-8305-f91f9e117dc9"]
}, Open  ]],
Cell[5595, 138, 231, 6, 35, "Text",ExpressionUUID->"29fc0b1b-368b-4fa5-98ab-f1e8488e3c23"],
Cell[CellGroupData[{
Cell[5851, 148, 323, 5, 52, "Input",ExpressionUUID->"1081b521-5039-4811-aec8-9b0f3dd155c5"],
Cell[6177, 155, 1099, 25, 78, "Output",ExpressionUUID->"92d006a9-5dfd-40ee-a71e-9d508f5699dc"],
Cell[7279, 182, 1025, 19, 96, "Output",ExpressionUUID->"f11f9a50-29db-4b1a-a76a-0481fef087e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8341, 206, 154, 3, 67, "Section",ExpressionUUID->"c2c0d287-0ecb-4a1b-905b-5d0efb6174c0"],
Cell[8498, 211, 514, 10, 58, "Text",ExpressionUUID->"45f8ea7f-d825-4999-bef3-a0bc89517241"],
Cell[CellGroupData[{
Cell[9037, 225, 406, 8, 52, "Input",ExpressionUUID->"1f7a0665-31ec-45b4-a4e5-caa438fb1621"],
Cell[9446, 235, 394, 6, 34, "Output",ExpressionUUID->"678340d3-907a-422e-929f-4b66b53d3904"]
}, Open  ]],
Cell[9855, 244, 284, 7, 35, "Text",ExpressionUUID->"1242f256-3480-4e97-9e16-370a3876eca1"],
Cell[10142, 253, 380, 6, 30, "Input",ExpressionUUID->"a9ddedc9-e20d-4867-9490-db8ed896c411"],
Cell[10525, 261, 245, 4, 35, "Text",ExpressionUUID->"718950ea-a96d-4cb1-ab35-dfc1e5139047"],
Cell[10773, 267, 307, 5, 35, "Text",ExpressionUUID->"88fefdad-81ba-40fe-8e7d-706a2a16fdff"],
Cell[CellGroupData[{
Cell[11105, 276, 475, 9, 30, "Input",ExpressionUUID->"edbdc7f3-c859-44a9-af1b-08d9763c3642"],
Cell[11583, 287, 1405, 37, 37, "Output",ExpressionUUID->"45f10268-4927-4e12-a4be-56412f9aa551"]
}, Open  ]],
Cell[13003, 327, 172, 3, 35, "Text",ExpressionUUID->"f50bf642-c84d-47b7-be88-0f36cf5a2d05"],
Cell[CellGroupData[{
Cell[13200, 334, 402, 8, 30, "Input",ExpressionUUID->"f28bd79f-c98a-4459-ab33-e9da25ee1527"],
Cell[13605, 344, 633, 12, 34, "Output",ExpressionUUID->"84efa89d-dcd5-4845-b1d9-e9737e3e82c1"]
}, Open  ]],
Cell[14253, 359, 1660, 35, 61, "Text",ExpressionUUID->"272232db-ac49-41ab-a445-a91cfd8f8182"],
Cell[CellGroupData[{
Cell[15938, 398, 375, 8, 30, "Input",ExpressionUUID->"d12f3884-38b1-404f-84b2-04fe87496c1c"],
Cell[16316, 408, 777, 13, 54, "Output",ExpressionUUID->"ea51f4e5-46cf-452f-baf7-bfc69d1f6f61"]
}, Open  ]],
Cell[17108, 424, 170, 3, 35, "Text",ExpressionUUID->"ed45f51e-33ed-4a27-bcec-470240257287"],
Cell[CellGroupData[{
Cell[17303, 431, 601, 11, 30, "Input",ExpressionUUID->"441404a9-4d60-439f-b0c6-0bff9069d494"],
Cell[17907, 444, 648, 13, 34, "Output",ExpressionUUID->"06a39f43-f791-448d-9190-89d325815d1d"]
}, Open  ]],
Cell[18570, 460, 872, 14, 58, "Text",ExpressionUUID->"6fc05912-918b-4505-aebd-a13b83e46b58"],
Cell[CellGroupData[{
Cell[19467, 478, 303, 6, 30, "Input",ExpressionUUID->"aadbce72-c1de-4055-95cc-d87b1773ccba"],
Cell[19773, 486, 414, 6, 34, "Output",ExpressionUUID->"568b2c2a-77a2-4c65-83b9-4fbb4322cd6e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20236, 498, 189, 3, 67, "Section",ExpressionUUID->"7cd89a9e-5af2-432d-956f-d8191644b154"],
Cell[20428, 503, 422, 6, 35, "Text",ExpressionUUID->"7ac0610b-0ae6-4097-bbec-d63c9e782af3"],
Cell[CellGroupData[{
Cell[20875, 513, 406, 8, 52, "Input",ExpressionUUID->"13ff37a3-4c2f-454a-8b8e-9df7535db0a2"],
Cell[21284, 523, 343, 5, 34, "Output",ExpressionUUID->"439050e6-c28a-41a6-87a8-4b5288a032a1"]
}, Open  ]],
Cell[21642, 531, 224, 5, 35, "Text",ExpressionUUID->"7bed7982-0e47-413e-bca9-b5d23c066ac2"],
Cell[21869, 538, 472, 12, 30, "Input",ExpressionUUID->"e8a8b108-d7b1-41a1-b3db-becefc374376"],
Cell[22344, 552, 424, 8, 35, "Text",ExpressionUUID->"f9d430b9-5d22-4f0f-a825-0d58e85c2cf2"],
Cell[CellGroupData[{
Cell[22793, 564, 2446, 65, 94, "Input",ExpressionUUID->"e67fcdd4-fc6e-4a60-af41-336892e37878"],
Cell[25242, 631, 1910, 37, 98, "Output",ExpressionUUID->"f409cf7d-5c66-4371-87d0-c793ea67bb1c"]
}, Open  ]],
Cell[27167, 671, 404, 8, 35, "Text",ExpressionUUID->"87eb17b3-3556-489b-b180-e17632cedf8d"],
Cell[27574, 681, 274, 6, 35, "Text",ExpressionUUID->"b45337fe-e72c-4d78-94d7-a7f73720e544"],
Cell[27851, 689, 725, 21, 90, "Input",ExpressionUUID->"074a1083-310e-4b58-afd0-45210bdea78c"],
Cell[28579, 712, 428, 10, 52, "Input",ExpressionUUID->"6f237a85-1053-480e-95d8-953347e46a15"],
Cell[CellGroupData[{
Cell[29032, 726, 1381, 37, 73, "Input",ExpressionUUID->"ce7a0b23-0a9c-4f4d-832d-7376fc76f8c3"],
Cell[30416, 765, 1782, 38, 98, "Output",ExpressionUUID->"629a8c73-1eba-486b-8b58-cc26a86c6b5c"]
}, Open  ]],
Cell[32213, 806, 306, 7, 35, "Text",ExpressionUUID->"8aca9f22-cb04-4dea-aafe-6f35561d4499"],
Cell[32522, 815, 305, 6, 30, "Input",ExpressionUUID->"73bf5f95-d052-41a6-83d5-0895291c8b70"],
Cell[32830, 823, 186, 3, 35, "Text",ExpressionUUID->"73424fa7-b6f7-4ca7-a58a-982dbd19dd67"],
Cell[CellGroupData[{
Cell[33041, 830, 287, 6, 30, "Input",ExpressionUUID->"b80a6339-d1ad-47ca-896f-f2e83d5a876d"],
Cell[33331, 838, 373, 5, 34, "Output",ExpressionUUID->"70f6b6f4-1072-4d22-982e-920b4e74e27a"]
}, Open  ]],
Cell[33719, 846, 445, 6, 35, "Text",ExpressionUUID->"a67a36d7-9f1a-4082-8a12-6dcf3a588b79"],
Cell[CellGroupData[{
Cell[34189, 856, 459, 9, 52, "Input",ExpressionUUID->"d02f27cd-4123-498d-844c-4e4f29897b69"],
Cell[34651, 867, 381, 6, 34, "Output",ExpressionUUID->"10c8abb4-9fa7-43bb-81b3-f2739507d236"]
}, Open  ]],
Cell[35047, 876, 224, 5, 35, "Text",ExpressionUUID->"13efaf2a-6159-4065-86bb-7688e8707b9b"],
Cell[35274, 883, 472, 12, 30, "Input",ExpressionUUID->"fb09bd6b-8f16-4bb4-857f-909daa2443b6"],
Cell[35749, 897, 424, 8, 35, "Text",ExpressionUUID->"c534d15d-c62d-4dfe-9142-26c2b9056d52"],
Cell[CellGroupData[{
Cell[36198, 909, 2481, 66, 94, "Input",ExpressionUUID->"606e0e9d-2593-4d36-bda9-afcc59030c1b"],
Cell[38682, 977, 964, 20, 52, "Output",ExpressionUUID->"887f9646-5727-48b9-a16a-867bd7d533dd"]
}, Open  ]],
Cell[39661, 1000, 266, 6, 35, "Text",ExpressionUUID->"a9d2eaa5-f00f-4cbe-804b-f511014cdc68"],
Cell[39930, 1008, 498, 14, 50, "Input",ExpressionUUID->"76c244ff-9a14-4d5b-81be-6bd7ffeb726b"],
Cell[40431, 1024, 168, 3, 35, "Text",ExpressionUUID->"e8a6094c-c0f5-490b-82a4-ba25f96a3ce6"],
Cell[CellGroupData[{
Cell[40624, 1031, 236, 3, 30, "Input",ExpressionUUID->"a4d2a2a7-9a21-4693-b64d-42f79514768c"],
Cell[40863, 1036, 813, 19, 57, "Output",ExpressionUUID->"ce9fa17d-da2f-4c73-8e03-fbc2969f4f78"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


